Star Formation & Young Stellar Content in the W3 GMC

In this work we have carried out an in-depth analysis of the young stellar content in the W3 GMC. The YSO population was identified and classified in the IRAC/MIPS color-magnitude space according to the `Class' scheme and compared to other classifications based on intrinsic properties. Class 0/I and II candidates were also compared to low/intermediate-mass pre-main-sequence stars selected through their colors and magnitudes in 2MASS. We find that a reliable color/magnitude selection of low-mass PMS stars in the infrared requires prior knowledge of the protostar population, while intermediate mass objects can be more reliably identified. By means of the MST algorithm and our YSO spatial distribution and age maps we investigated the YSO groups and the star formation history in W3. We find signatures of clustered and distributed star formation in both triggered and quiescent environments. The central/western parts of the GMC are dominated by large scale turbulence likely powered by isolated bursts of star formation that triggered secondary star formation events. Star formation in the eastern high density layer also shows signs of extended periods of star formation. While our findings support triggering as a key factor for inducing and enhancing some of the major star forming activity in the HDL (e.g., W3 Main/W3(OH)), we argue that some degree of quiescent or spontaneous star formation is required to explain the observed YSO population. Our results also support previous studies claiming an spontaneous origin for the isolated massive star(s) powering KR 140.

==> anc/table12a.dat <==
RA/DEC_CENTER [DEG]
AREA [PC^2]
AV_MIN [MAG]
AV_MAX  
AV_MEAN
MASS [MSUN]
MASS ERR
SURFACE_DENSITY [MSUN/PC^2]
SURFACE DENSITY ERR
MIN_YSO_SURFACE DENSITY [YSO/PC^2]
MAX_YSO_SURFACE DENSITY
MEAN_YSO_SURFACE DENSITY
MEAN_YSO_SURFACE DENSITY ERR
SFE
MIN_DISTANCE_NEIGHBOR [PC]
MAX_DIS_NEIGHBOR
MEAN_DIS_NEIGHBOR
MEAN DIS NEIGHBOR ERR
ELLIPSE SEMIMAJOR-AXIS (a) [PC]
AXIS RATIO:a/b
#YSOS
DESIGNATION_IN_ARTICLE
DESIGNATION (UNIQUE)
*
*

W3 MAIN/OH

36.2633      62.1540 7.2032E-01      3.8400    5.2963    4.2762   43.6693    1.0202  6.0625E+01  1.4163E+00      4.8124  340.8061   26.5216  4.6442E-01      0.2294    0.0357    0.3813    0.1004  9.1173E-02    0.5225    1.1905          13	  Group 2     W3_1G1
36.3160      61.9880  1.2281E+01      2.4972    7.3383    4.6653  863.5287    4.3525  7.0315E+01  3.5441E-01      0.7686  144.7507    4.2096  1.9671E-02      0.0379    0.0408    0.5496    0.1959  1.4350E-01    2.0393    1.0638          34	  Group 3     W3 _1G2
36.3301      62.0860  1.0090E+01      3.2959    9.9435    6.3229  952.4065    3.8707  9.4389E+01  3.8361E-01      1.4631   34.1264    5.3887  1.4003E-02      0.0384    0.0532    0.4993    0.2008  1.1761E-01    1.8103    1.0204          38	  Group 5     W3_1G3
36.4425      62.1644  9.3044E+00      2.5600    8.1934    5.0089  696.9458    3.7431  7.4905E+01  4.0230E-01      0.9377   28.9321    4.0409  9.3599E-03      0.0399    0.0482    0.4967    0.2373  1.3161E-01    1.8451    1.1494          29	  Group 4     W3_1G4
36.5256      62.0827 1.0509E+01      3.2246    9.9435    5.8943  925.4665    3.9734  8.8068E+01  3.7811E-01      1.5808  558.2499    6.3506  4.3076E-02      0.0493    0.0121    0.5299    0.2031  1.3470E-01    1.9068    1.0870          48     Group 0     W3_1G5
36.6926      61.9469 5.8840E+01      2.7132    7.3575    4.8146 4283.6875    9.5149  7.2803E+01  1.6171E-01      0.6425  236.6469    6.6269  1.2756E-02      0.0556    0.0170    0.5255    0.1664  1.1955E-01    4.4876    1.0753         252	  Group 1     W3_1G6
36.7307      62.1041  2.6444E+00      2.5188    3.7604    2.9467  120.3668    2.0683  4.5518E+01  7.8216E-01      1.6088   15.4416    4.5061  1.5841E-02      0.0837    0.1028    0.5817    0.2862  1.8413E-01    0.9364    1.0417          11	  Group 7     W3_1G7
36.8433      62.0015  1.2832E+01      2.3043    7.2205    4.5912  884.9799    4.3927  6.8965E+01  3.4232E-01      1.0396   66.7538    4.3601  1.1707E-02      0.0264    0.0860    0.4807    0.2614  1.1848E-01    2.2319    1.2195          24	  Group 6     W3_1G8


%%%%%%%%%%%%%%%%%%%%%%%%%%
KR 140

34.8649      61.1295  2.7907E+00      2.9015    5.7980    3.9227  170.2516    2.0977  6.1006E+01  7.5167E-01      1.6247  158.4623    9.4634  9.6854E-02      0.0956    0.0414    0.4599    0.1642  1.3181E-01    0.9721    1.0638          18	 Group 7       W3_3G1
35.0236      61.0935  6.7342E+00      4.1484    5.7306    5.0011  491.5665    3.1960  7.2995E+01  4.7459E-01      1.5941   83.8821    9.2660  3.6608E-02      0.0940    0.0524    0.4844    0.1794  9.6963E-02    1.8594    1.6129          51	 Group 8       W3_3G2
35.2602      61.1127  4.6102E+00      3.2821    5.4273    4.1947  289.1480    2.6926  6.2719E+01  5.8404E-01      1.5452   50.2029    6.9754  2.5085E-02      0.0796    0.0306    0.5065    0.1386  1.0213E-01    1.5639    1.6667         25	 Group 4       W3_3G3
35.2896      61.4618  7.2314E+00      1.4196    3.1552    2.6171  277.2885    3.3348  3.8345E+01  4.6116E-01      1.1725   88.0764    7.0337  3.3074E-02      0.1177    0.0558    0.5465    0.1771  1.2864E-01    1.6173    1.1364          37	 Group 9       W3_3G4
35.5078      61.1152  2.1460E+01      2.8466    5.7826    4.1454 1333.5149    5.9069  6.2140E+01  2.7525E-01      0.3247  569.1326    6.3465  4.1728E-02      0.0539    0.0244    0.4747    0.1322  1.1810E-01    3.1930    1.4925          76	 Group 2       W3_3G5
35.7636      61.7143  1.4782E+00      2.3660    3.0068    2.6425   57.3436    1.5262  3.8793E+01  1.0325E+00      2.5168   53.6647    9.3324  6.0087E-02      0.1848    0.0682    0.3723    0.1537  1.0660E-01    0.7312    1.1364          13	 Group 10      W3_3G6
35.8383      61.2143  2.5721E+00      2.8068    3.8790    3.2622  120.7628    1.9775  4.6950E+01  7.6883E-01      1.2810   48.1283    6.0720  3.9402E-02      0.0972    0.0208    0.4641    0.1899  1.6301E-01    1.1138    1.5152          13	 Group 1       W3_3G7
36.0787      61.5642  4.8273E+00      2.0258    3.5394    2.7995  207.2716    2.8053  4.2937E+01  5.8113E-01      1.4312   99.0700    5.3324  3.1678E-02      0.0799    0.0278    0.5222    0.1880  1.3439E-01    1.7027    1.8868          18	 Group 3       W3_3G8
36.1707      61.4223  2.1193E+00      3.6496    5.2310    4.5889  140.5886    1.7718  6.6337E+01  8.3602E-01      2.1978  255.0455   13.5182  1.5342E-01      0.1353    0.0203    0.5900    0.1755  1.4744E-01    0.8610    1.0989          22   Group 0       W3_3G9
36.2896      61.3083  1.1570E+00      2.0271    2.4764    2.2580   37.4704    1.2876  3.2386E+01  1.1129E+00      2.0080   20.6539    6.3173  3.1404E-02      0.2107    0.0361    0.4783    0.1852  1.5242E-01    0.9047    2.2222          10	 Group 6       W3_3G10
36.3647      61.2644  5.1957E-01      2.1516    2.4938    2.3436   20.9417    0.9367  4.0306E+01  1.8029E+00      2.1599  135.1384   18.3464  3.0274E-01      0.3444    0.0322    0.3561    0.1198  1.1533E-01    0.7425    3.3333          11	 Group 5       W3_3G11



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
AFGL333

36.4582      61.3472  3.0496E-01      3.6617    4.1343    3.9484   20.1609    0.7291  6.6109E+01  2.3909E+00     12.4458  336.6757   53.9257  9.2651E-01      0.4266    0.0470    0.1730    0.0717  3.4702E-02    0.4201    1.8182          15		Group 2       W3_2G1
36.7550      61.6130  5.6442E+00      3.4908    7.6681    5.9909  504.7354    2.9008  8.9426E+01  5.1395E-01      0.9663   21.6865    5.0488  1.4494E-02      0.0472    0.0501    0.5569    0.2379  1.5370E-01    1.4986    1.2500          25		Group 4	      W3_2G2
36.8502      61.5725  1.5506E+00      3.9102    6.3211    5.7093  131.1831    1.5007  8.4601E+01  9.6784E-01      2.1708   16.4968    6.4234  2.6842E-02      0.0774    0.1345    0.3345    0.2373  7.3038E-02    0.7325    1.0870          11		Group 6	      W3_2G3
37.0106      61.3716  1.5678E+00      2.3421    3.1855    2.8114   61.0096    1.5097  3.8913E+01  9.6289E-01      1.5024   58.2609    8.1967  6.6601E-02      0.1757    0.0560    0.5622    0.2271  1.8051E-01    1.0531    2.2222          13		Group 5	      W3_2G4
37.0162      61.4737  3.8679E+00      1.7704    5.4253    2.8449  167.0515    2.4372  4.3189E+01  6.3010E-01      1.9784  121.1420   13.8079  8.4127E-02      0.1813    0.0415    0.4750    0.1290  9.1790E-02    1.2179    1.2048          37		Group 1	      W3_2G5
37.0643      61.4346  1.7611E+00      2.1574    5.5912    3.6492  102.4811    1.6977  5.8193E+01  9.6402E-01      1.7549   13.2341    4.9972  1.7240E-02      0.1048    0.0331    0.5693    0.2605  2.0693E-01    1.1838    2.5000          12          Group 0	      W3_2G6
37.1959      61.4983  1.7776E+00      3.2700    4.3201    3.7129   90.0528    1.5767  5.0659E+01  8.8697E-01      1.9809   12.7600    4.9309  1.7481E-02      0.1089    0.0479    0.3677    0.2022  1.0040E-01    1.0052    1.7857          11		Group 3	      W3_2G7
37.2570      61.5554  2.9767E+00      3.0756    5.1843    4.1474  185.2962    2.1363  6.2250E+01  7.1768E-01      1.3782   10.9602    3.3641  9.7262E-03      0.0512    0.1847    0.4692    0.3313  1.1186E-01    1.0883    1.2500          10		Group 7	      W3_2G8





==> anc/table2.dat <==
RA/DEC   CLASSIFICATION_CATALOG1    CLASSIFICATION_CATALOG2   FLAG_CATALOG1   FLAG_CATALOG2
 
34.3522 61.6684  classII*  nomatch        0     -1
 34.3611 61.6924  classII*  nomatch        0     -1
 34.3636 61.6367  classII*  nomatch        0     -1
 34.4044 61.7362  classII*  nomatch        0     -1
 34.4661 61.5785  classII*  nomatch        0     -1
 34.4853 61.5624  classII*  nomatch        0     -1
 34.4990 61.3755  classII  classII        1      1
 34.5350 61.4229  classII*  nomatch        0     -1
 34.5457 61.6217  classII*  nomatch        0     -1
 34.5495 61.2942  classII  classII        1      1
 34.5562 61.4883  classII*  nomatch        0     -1
 34.5670 61.2674  classII  classII        1      1
 34.5809 61.5541  classII*  nomatch        0     -1
 34.5889 61.7204  classII  classII        1      1
 34.5981 61.1349  classII  classII        1      1
 34.6041 61.4118  classII*  nomatch        0     -1
 34.6074 61.5286  classII*  nomatch        0     -1
 34.6097 61.4630  classII*  nomatch        0     -1
 34.6113 61.5288  classII  classII        1      1
 34.6132 61.5673  classII*  nomatch        0     -1
 34.6251 61.5447  classII*  nomatch        0     -1
 34.6334 61.0915  classII  classII        1      1
 34.6384 61.7678  classII*  nomatch        0     -1
 34.6497 61.7028  classII*  nomatch        0     -1
 34.6609 61.4533  classII*  nomatch        0     -1
 34.6747 61.5196  classII*  nomatch        0     -1
 34.6925 61.5156  classII  classII        1      1
 34.6980 61.5813  classII  classII        1      1
 34.7008 61.5972  classII  classII        1      1
 34.7077 61.7208  classII*  nomatch        0     -1
 34.7120 61.1623  class0/I*  nomatch        0     -1
 34.7126 61.7188  classII*  nomatch        0     -1
 34.7178 61.1646  classII  classII        1      1
 34.7181 61.5686  class0/I  class0/I        1      1
 34.7193 61.1941  classII  classII        1      1
 34.7225 61.1656  class0/I*  nomatch        0     -1
 34.7259 61.5638  classII*  nomatch        0     -1
 34.7270 61.2606  classII*  nomatch        0     -1
 34.7360 61.4710  class0/I  class0/I        1      1
 34.7585 61.5474  classII  classII        1      1
 34.7670 61.4889  classII  classII        1      1
 34.7719 61.5617  classII*  nomatch        0     -1
 34.7721 61.6527  classII*  nomatch        0     -1
 34.8004 61.6777  classII*  nomatch        0     -1
 34.8005 61.5639  classII*  nomatch        0     -1
 34.8163 61.5003  classII*  nomatch        0     -1
 34.8257 61.4945  class0/I  class0/I        1      1
 34.8260 61.4977  class0/I*  nomatch        0     -1
 34.8270 61.4065  classII*  nomatch        0     -1
 34.8293 61.5888  classII*  nomatch        0     -1
 34.8300 61.1195  class0/I*  nomatch        0     -1
 34.8320 61.3329  classII  classII        1      1
 34.8365 61.1225  class0/I*  nomatch        0     -1
 34.8373 61.1209  class0/I  class0/I        1      1
 34.8410 61.1186  class0/I  class0/I        1      1
 34.8414 61.5957  classII*  nomatch        0     -1
 34.8433 61.5601  classII*  nomatch        0     -1
 34.8446 61.1210  class0/I*  nomatch        0     -1
 34.8463 61.1229  classII  classII        1      1
 34.8469 61.1280  classII*  nomatch        0     -1
 34.8469 61.5010  classII*  nomatch        0     -1
 34.8516 61.1231  class0/I*  nomatch        0     -1
 34.8532 61.1222  class0/I*  nomatch        0     -1
 34.8569 61.1209  class0/I*  nomatch        0     -1
 34.8583 61.1409  class0/I*  nomatch        0     -1
 34.8646 61.1417  class0/I*  nomatch        0     -1
 34.8682 61.4660  classII*  nomatch        0     -1
 34.8789 61.1565  class0/I*  nomatch        0     -1
 34.8813 61.6260  classII*  nomatch        0     -1
 34.8818 61.1270  class0/I*  nomatch        0     -1
 34.8837 61.1069  class0/I*  nomatch        0     -1
 34.8859 61.7516  classII*  nomatch        0     -1
 34.8900 61.1468  class0/I  class0/I        1      1
 34.8917 61.6209  classII  classII        1      1
 34.8980 61.1376  class0/I*  nomatch        0     -1
 34.9002 61.6147  classII  classII        1      1
 34.9032 61.6203  classII  classII        1      1
 34.9032 61.2016  class0/I*  nomatch        0     -1
 34.9045 61.6196  classII  classII        1      1
 34.9047 61.6893  classII*  nomatch        0     -1
 34.9082 61.1914  class0/I*  nomatch        0     -1
 34.9097 61.1097  class0/I*  nomatch        0     -1
 34.9105 61.0833  class0/I*  nomatch        0     -1
 34.9171 61.1304  class0/I*  nomatch        0     -1
 34.9182 61.1357  class0/I*  nomatch        0     -1
 34.9345 61.6214  classII*  nomatch        0     -1
 34.9360 61.0691  class0/I*  nomatch        0     -1
 34.9428 61.0814  class0/I*  nomatch        0     -1
 34.9428 61.5172  classII  classII        1      1
 34.9453 61.0807  class0/I*  nomatch        0     -1
 34.9463 61.4755  classII  classII        1      1
 34.9469 61.0270  class0/I  class0/I        1      1
 34.9529 61.4854  classII  classII        1      1
 34.9541 61.0576  classII*  nomatch        0     -1
 34.9545 61.0585  class0/I*  nomatch        0     -1
 34.9671 61.5006  class0/I*  class0/I*        1      1
 34.9708 61.2655  classII*  nomatch        0     -1
 34.9721 61.2644  classII*  nomatch        0     -1
 34.9759 61.2728  classII*  nomatch        0     -1
 34.9777 61.1920  class0/I*  nomatch        0     -1
 34.9795 61.0892  class0/I  class0/I        1      1
 34.9809 61.7435  classII*  nomatch        0     -1
 34.9825 61.7332  classII*  nomatch        0     -1
 34.9840 61.1190  class0/I*  nomatch        0     -1
 34.9849 61.5326  classII  classII        1      1
 34.9855 61.2038  class0/I*  nomatch        0     -1
 34.9881 61.1243  class0/I*  nomatch        0     -1
 34.9881 61.0804  class0/I*  nomatch        0     -1
 34.9889 61.6331  classII  classII        1      1
 34.9889 61.2848  classII*  nomatch        0     -1
 34.9904 61.0992  classII*  nomatch        0     -1
 34.9937 61.0918  class0/I*  nomatch        0     -1
 34.9941 61.0597  class0/I*  nomatch        0     -1
 34.9958 61.6238  classII  classII        0      0
 34.9962 61.1175  classII  classII        1      1
 34.9973 61.0742  class0/I*  nomatch        0     -1
 34.9975 61.1563  class0/I*  nomatch        0     -1
 34.9979 61.1255  class0/I*  nomatch        0     -1
 34.9985 61.1510  classII  classII        1      1
 34.9990 61.0621  class0/I*  nomatch        0     -1
 34.9999 61.0542  classII  classII        1      1
 35.0052 61.1115  classII  classII        1      1
 35.0073 61.6437  class0/I  class0/I        1      1
 35.0074 61.6492  classII  classII        1      1
 35.0080 61.2028  class0/I*  nomatch        0     -1
 35.0084 61.1937  class0/I*  nomatch        0     -1
 35.0089 61.0938  classII*  nomatch        0     -1
 35.0093 61.1245  classII  classII        1      1
 35.0104 61.1009  class0/I*  nomatch        0     -1
 35.0109 61.0828  classII  classII        1      1
 35.0125 61.1030  classII*  nomatch        0     -1
 35.0126 61.0811  classII  classII        1      1
 35.0136 61.0953  class0/I*  nomatch        0     -1
 35.0140 61.1164  classII  classII        1      1
 35.0180 61.1016  classII  classII        0      0
 35.0186 60.9947  class0/I  class0/I        1      1
 35.0186 61.1331  classII*  nomatch        0     -1
 35.0187 61.0960  classII  classII        1      1
 35.0199 61.1054  classII  classII        1      1
 35.0206 61.0320  class0/I*  nomatch        0     -1
 35.0242 61.0803  class0/I*  nomatch        0     -1
 35.0245 61.0664  classII  classII        1      1
 35.0251 61.0934  class0/I  nomatch        1     -1
 35.0251 61.1061  classII  classII        1      1
 35.0259 61.2163  classII  classII        1      1
 35.0285 60.9951  classII  classII        0      0
 35.0304 61.7911  classII*  nomatch        0     -1
 35.0315 61.1039  class0/I*  nomatch        0     -1
 35.0337 61.0956  class0/I*  nomatch        0     -1
 35.0341 61.0978  classII  classII        1      1
 35.0348 61.0700  class0/I*  nomatch        0     -1
 35.0375 61.0779  classII  classII        1      1
 35.0379 61.0698  class0/I*  nomatch        0     -1
 35.0400 61.2652  classII*  nomatch        0     -1
 35.0423 61.1054  class0/I*  nomatch        0     -1
 35.0426 61.0860  classII  classII        1      1
 35.0433 61.0948  classII  classII        1      1
 35.0433 61.1201  class0/I*  nomatch        0     -1
 35.0443 61.0616  class0/I*  nomatch        0     -1
 35.0443 61.1078  class0/I*  nomatch        0     -1
 35.0458 61.1253  class0/I*  nomatch        0     -1
 35.0462 61.6107  classII  classII        0      0
 35.0493 61.1100  class0/I*  nomatch        0     -1
 35.0535 61.0709  class0/I*  nomatch        0     -1
 35.0544 61.4203  classII*  nomatch        0     -1
 35.0545 61.1023  classII  classII        1      1
 35.0552 61.0586  classII  classII        1      1
 35.0561 61.0979  classII  classII        1      1
 35.0562 61.1193  class0/I*  nomatch        0     -1
 35.0676 61.0447  classII  classII        1      1
 35.0700 61.3046  classII*  nomatch        0     -1
 35.0705 61.0865  classII  classII        1      1
 35.0734 61.5042  classII  classII        1      1
 35.0738 61.0582  class0/I*  nomatch        0     -1
 35.0742 61.7357  classII  classII        1      1
 35.0772 61.0250  class0/I  class0/I        1      1
 35.0783 61.4339  class0/I  class0/I        1      1
 35.0804 61.4935  classII*  nomatch        0     -1
 35.0805 61.4265  classII*  nomatch        0     -1
 35.0812 61.4356  classII  classII        1      1
 35.0826 61.5575  classII*  nomatch        0     -1
 35.0848 61.4281  classII*  nomatch        0     -1
 35.0888 61.5408  classII*  nomatch        0     -1
 35.0902 61.5429  class0/I*  nomatch        0     -1
 35.0920 61.5394  classII  classII        1      1
 35.0962 61.5415  class0/I*  nomatch        0     -1
 35.0989 61.1819  class0/I*  nomatch        0     -1
 35.1052 61.1443  classII  classII        0      0
 35.1080 61.5282  class0/I  class0/I        1      1
 35.1118 61.5433  classII*  nomatch        0     -1
 35.1122 61.5281  class0/I  class0/I        1      1
 35.1168 61.5289  class0/I*  nomatch        0     -1
 35.1181 61.4657  class0/I*  class0/I*        1      1
 35.1205 61.7277  classII*  nomatch        0     -1
 35.1208 61.7239  classII*  nomatch        0     -1
 35.1332 61.7670  classII*  nomatch        0     -1
 35.1347 61.3897  classII  classII        1      1
 35.1366 61.1146  class0/I*  nomatch        0     -1
 35.1380 61.0659  classII*  nomatch        0     -1
 35.1447 61.4072  classII  classII        1      1
 35.1499 61.5822  classII*  nomatch        0     -1
 35.1530 61.0934  class0/I*  nomatch        0     -1
 35.1607 61.1215  class0/I*  nomatch        0     -1
 35.1654 61.4520  classII  classII        1      1
 35.1660 61.7680  classII*  nomatch        0     -1
 35.1662 61.1371  class0/I*  nomatch        0     -1
 35.1674 61.7104  classII*  nomatch        0     -1
 35.1725 61.1221  class0/I*  nomatch        0     -1
 35.1764 61.7917  classII*  nomatch        0     -1
 35.1779 61.1004  classII*  nomatch        0     -1
 35.1818 61.1068  classII*  nomatch        0     -1
 35.1898 61.1120  class0/I*  nomatch        0     -1
 35.1934 61.2042  classII  classII        1      1
 35.1993 61.3473  classII*  nomatch        0     -1
 35.1999 61.0229  classII*  nomatch        0     -1
 35.2054 61.7286  classII  classII        1      1
 35.2082 61.1499  class0/I*  nomatch        0     -1
 35.2131 61.1504  class0/I  class0/I        1      1
 35.2142 61.2008  class0/I  class0/I        1      1
 35.2146 61.5505  classII*  nomatch        0     -1
 35.2161 61.1442  class0/I  class0/I        1      1
 35.2165 61.8144  classII*  nomatch        0     -1
 35.2182 61.3930  classII  classII        1      1
 35.2195 61.2048  classII  classII        1      1
 35.2205 61.1998  classII*  nomatch        0     -1
 35.2214 61.1975  classII  classII        1      1
 35.2216 61.6541  classII*  nomatch        0     -1
 35.2221 61.1394  classII  classII        1      1
 35.2248 61.2024  class0/I*  nomatch        0     -1
 35.2276 61.1293  classII  classII        1      1
 35.2286 61.1387  class0/I*  nomatch        0     -1
 35.2317 61.4474  classII  classII        1      1
 35.2320 61.5936  classII*  nomatch        0     -1
 35.2326 61.4292  classII*  nomatch        0     -1
 35.2358 61.4601  classII  classII        1      1
 35.2370 61.4239  classII  classII        1      1
 35.2389 61.1292  classII  classII        1      1
 35.2393 61.4596  class0/I  class0/I        1      1
 35.2417 61.2338  classII*  nomatch        0     -1
 35.2471 61.1212  class0/I  class0/I        1      1
 35.2477 61.0938  classII*  nomatch        0     -1
 35.2491 61.2178  classII  classII        1      1
 35.2492 61.4755  classII  classII        1      1
 35.2496 61.1115  classII  classII        1      1
 35.2496 61.1215  classII  classII        1      1
 35.2499 61.2095  classII  classII        1      1
 35.2503 61.1170  classII  classII        1      1
 35.2511 61.4823  classII  classII        1      1
 35.2538 61.0827  classII*  nomatch        0     -1
 35.2541 61.0788  classII*  nomatch        0     -1
 35.2544 61.5410  classII*  nomatch        0     -1
 35.2550 61.1180  classII  classII        1      1
 35.2562 61.4827  class0/I*  nomatch        0     -1
 35.2564 61.4811  class0/I*  nomatch        0     -1
 35.2568 61.4441  class0/I  class0/I        1      1
 35.2575 61.4546  classII  classII        0      0
 35.2584 61.4496  classII  classII        1      1
 35.2586 61.4607  classII  classII        1      1
 35.2590 61.0972  classII  classII        1      1
 35.2600 61.7288  classII*  nomatch        0     -1
 35.2600 61.7586  classII*  nomatch        0     -1
 35.2609 61.0957  classII  classII        1      1
 35.2632 61.8203  classII  classII        0      0
 35.2676 61.4615  class0/I*  nomatch        0     -1
 35.2676 61.5652  classII*  nomatch        0     -1
 35.2680 61.3582  classII*  nomatch        0     -1
 35.2682 61.6609  classII*  nomatch        0     -1
 35.2687 61.1013  class0/I  class0/I        1      1
 35.2705 61.5015  class0/I*  nomatch        0     -1
 35.2711 61.1613  class0/I  class0/I        1      1
 35.2718 61.4791  class0/I*  nomatch        0     -1
 35.2718 61.4560  class0/I  class0/I        1      1
 35.2721 61.6627  classII  classII        1      1
 35.2733 61.4582  class0/I  class0/I        1      1
 35.2742 61.4616  class0/I*  nomatch        0     -1
 35.2744 61.7549  class0/I*  nomatch        0     -1
 35.2780 61.4512  class0/I*  nomatch        0     -1
 35.2797 61.6615  class0/I*  nomatch        0     -1
 35.2824 61.2402  classII  classII        1      1
 35.2827 61.6602  class0/I*  nomatch        0     -1
 35.2833 61.4548  class0/I  class0/I        1      1
 35.2843 61.4532  classII  classII        1      1
 35.2855 61.1160  classII  classII        1      1
 35.2856 61.0996  class0/I  class0/I        1      1
 35.2859 61.1914  classII  classII        1      1
 35.2864 61.4670  class0/I*  nomatch        0     -1
 35.2868 61.4123  class0/I*  nomatch        0     -1
 35.2878 61.6658  classII*  nomatch        0     -1
 35.2923 61.7467  classII*  nomatch        0     -1
 35.2927 61.4688  class0/I*  nomatch        0     -1
 35.2938 61.4627  classII  classII        1      1
 35.2942 61.1021  class0/I*  nomatch        0     -1
 35.2946 61.4560  class0/I  class0/I        1      1
 35.2979 61.4541  class0/I*  nomatch        0     -1
 35.2989 61.4473  classII  classII        1      1
 35.3024 61.4701  class0/I*  nomatch        0     -1
 35.3031 61.5323  classII*  nomatch        0     -1
 35.3053 61.6552  classII*  nomatch        0     -1
 35.3063 61.4762  class0/I*  nomatch        0     -1
 35.3066 61.0981  classII*  nomatch        0     -1
 35.3104 61.3496  classII*  nomatch        0     -1
 35.3120 61.4786  classII  classII        1      1
 35.3166 61.4685  classII  classII        1      1
 35.3188 61.3472  classII*  nomatch        0     -1
 35.3237 61.4578  classII  classII        1      1
 35.3245 61.0960  classII  classII        1      1
 35.3247 61.4462  class0/I*  nomatch        0     -1
 35.3249 61.4486  class0/I*  nomatch        0     -1
 35.3263 61.0961  classII  classII        1      1
 35.3277 61.4653  classII  classII        1      1
 35.3291 61.0959  class0/I  nomatch        0     -1
 35.3297 61.7454  classII*  nomatch        0     -1
 35.3344 61.5368  classII  classII        1      1
 35.3386 61.0338  classII*  nomatch        0     -1
 35.3441 61.5321  classII*  nomatch        0     -1
 35.3505 61.4669  class0/I*  nomatch        0     -1
 35.3587 61.4472  classII  classII        1      1
 35.3596 61.1137  classII*  nomatch        0     -1
 35.3609 61.1161  classII  classII        1      1
 35.3611 61.7295  classII*  nomatch        0     -1
 35.3645 61.7283  classII*  nomatch        0     -1
 35.3647 61.0907  class0/I  class0/I        1      1
 35.3681 61.6983  classII*  nomatch        0     -1
 35.3726 61.2834  class0/I  class0/I        1      1
 35.3746 61.6006  classII  classII        1      1
 35.3814 61.4721  classII*  nomatch        0     -1
 35.3843 61.4518  classII*  nomatch        0     -1
 35.3859 61.2670  classII  classII        1      1
 35.3871 61.6819  classII*  classII*        1      1
 35.3888 61.6604  classII*  nomatch        0     -1
 35.4030 61.0942  class0/I  class0/I        0      0
 35.4044 61.0952  class0/I  class0/I        1      1
 35.4051 61.0972  classII*  nomatch        0     -1
 35.4053 61.4917  classII  classII        1      1
 35.4075 61.5911  classII*  nomatch        0     -1
 35.4083 61.0946  classII  classII        1      1
 35.4198 61.0988  classII  classII        1      1
 35.4199 61.0962  class0/I  class0/I        0      0
 35.4201 61.0955  classII  classII        1      1
 35.4213 61.0935  classII  classII        1      1
 35.4221 61.0961  class0/I  class0/I        1      1
 35.4221 61.4566  classII  classII        1      1
 35.4230 61.0955  class0/I  class0/I        1      1
 35.4234 61.6039  classII  classII        1      1
 35.4246 61.3132  classII*  nomatch        0     -1
 35.4248 61.4671  classII*  nomatch        0     -1
 35.4320 61.4609  classII*  nomatch        0     -1
 35.4350 61.1062  class0/I  class0/I        1      1
 35.4357 61.0928  classII  classII        1      1
 35.4362 61.0985  class0/I  class0/I        1      1
 35.4364 61.1048  classII  classII        1      1
 35.4423 61.5543  classII*  nomatch        0     -1
 35.4425 61.1086  classII*  classII*        1      1
 35.4430 61.5154  classII  classII        1      1
 35.4436 61.2841  classII*  nomatch        0     -1
 35.4476 61.1057  classII  classII        0      0
 35.4490 61.1133  classII  classII        1      1
 35.4490 61.4163  classII*  nomatch        0     -1
 35.4508 61.1063  class0/I  class0/I        1      1
 35.4508 61.6678  classII*  nomatch        0     -1
 35.4509 61.1046  class0/I*  nomatch        0     -1
 35.4529 61.1078  classII  classII        1      1
 35.4531 61.6665  classII*  nomatch        0     -1
 35.4541 61.1060  classII  classII        1      1
 35.4552 61.3996  classII*  nomatch        0     -1
 35.4625 61.6916  class0/I*  nomatch        0     -1
 35.4629 61.2213  classII*  nomatch        0     -1
 35.4666 61.1077  classII  classII        1      1
 35.4678 61.1382  classII  classII        1      1
 35.4690 61.1212  classII  classII        1      1
 35.4693 61.1079  class0/I*  nomatch        0     -1
 35.4696 61.1062  classII  classII        1      1
 35.4720 61.1084  class0/I  class0/I        1      1
 35.4726 61.3841  classII  classII        1      1
 35.4731 61.1118  classII  classII        1      1
 35.4736 61.1100  classII  classII        1      1
 35.4738 61.1076  classII  classII        1      1
 35.4757 61.1103  classII*  nomatch        0     -1
 35.4758 61.1178  classII  classII        1      1
 35.4771 61.1255  classII*  nomatch        0     -1
 35.4782 61.1177  classII  classII        1      1
 35.4827 61.4495  classII*  nomatch        0     -1
 35.4828 61.1221  classII  classII        1      1
 35.4889 61.1164  classII*  nomatch        0     -1
 35.4898 61.1209  classII  classII        1      1
 35.4899 61.1178  classII  classII        1      1
 35.4903 61.1232  classII  classII        1      1
 35.4932 61.1113  classII  classII        1      1
 35.4936 61.1213  classII  classII        1      1
 35.4959 61.1174  classII  classII        1      1
 35.4963 61.1294  classII  classII        1      1
 35.4969 61.1680  classII*  nomatch        0     -1
 35.4987 61.8091  classII  classII        1      1
 35.4987 61.1159  classII  classII        1      1
 35.4988 61.1249  classII  classII        1      1
 35.4998 61.1227  classII  classII        1      1
 35.5001 61.1172  classII  classII        1      1
 35.5014 61.8262  classII*  nomatch        0     -1
 35.5039 61.8254  classII*  nomatch        0     -1
 35.5040 61.1199  classII  classII        1      1
 35.5061 61.5084  classII*  nomatch        0     -1
 35.5090 61.1280  classII  classII        1      1
 35.5097 61.1272  classII*  nomatch        0     -1
 35.5126 61.3973  classII  classII        1      1
 35.5133 61.3908  classII  classII        1      1
 35.5140 61.2994  classII*  nomatch        0     -1
 35.5165 61.8232  classII*  nomatch        0     -1
 35.5175 61.1214  classII  classII        1      1
 35.5245 61.1273  classII  classII        1      1
 35.5273 61.1175  class0/I  class0/I        1      1
 35.5276 61.1237  classII  classII        1      1
 35.5305 61.2826  class0/I  class0/I        1      1
 35.5312 61.5175  classII*  nomatch        0     -1
 35.5345 61.3265  classII*  nomatch        0     -1
 35.5373 61.1199  classII  classII        1      1
 35.5456 61.6366  classII*  nomatch        0     -1
 35.5468 61.8245  class0/I*  nomatch        0     -1
 35.5496 61.8273  class0/I*  nomatch        0     -1
 35.5501 61.4983  class0/I  class0/I        1      1
 35.5505 61.3496  classII*  nomatch        0     -1
 35.5513 61.6703  class0/I  class0/I        1      1
 35.5517 61.2475  classII*  nomatch        0     -1
 35.5536 61.8191  class0/I*  nomatch        0     -1
 35.5545 61.8278  class0/I*  nomatch        0     -1
 35.5548 61.1275  classII  classII        1      1
 35.5609 61.1357  class0/I  class0/I        1      1
 35.5656 61.1239  classII  classII        0      0
 35.5702 61.1192  classII  classII        1      1
 35.5706 61.3641  classII*  nomatch        0     -1
 35.5742 61.8280  class0/I*  nomatch        0     -1
 35.5745 61.3174  classII*  nomatch        0     -1
 35.5801 61.1228  class0/I*  nomatch        0     -1
 35.5801 61.1547  classII*  nomatch        0     -1
 35.5858 61.1278  class0/I*  nomatch        0     -1
 35.5863 61.1254  class0/I*  nomatch        0     -1
 35.5930 61.3416  classII*  nomatch        0     -1
 35.5952 61.1267  class0/I*  nomatch        0     -1
 35.5967 61.1527  classII  classII        1      1
 35.6033 61.4290  classII  classII        1      1
 35.6038 61.1295  classII  classII        1      1
 35.6078 61.1207  class0/I*  nomatch        0     -1
 35.6088 61.1248  classII  classII        1      1
 35.6102 61.4176  classII  classII        1      1
 35.6114 61.3599  classII*  nomatch        0     -1
 35.6120 61.4152  classII*  nomatch        0     -1
 35.6130 61.1076  classII  classII        0      0
 35.6170 61.1280  classII  classII        1      1
 35.6233 61.1853  class0/I  class0/I        1      1
 35.6271 61.8103  class0/I*  nomatch        0     -1
 35.6289 61.2000  classII*  nomatch        0     -1
 35.6293 61.4133  classII  classII        1      1
 35.6296 61.6217  classII*  nomatch        0     -1
 35.6339 61.0978  class0/I  class0/I        1      1
 35.6349 61.4202  classII  classII        1      1
 35.6387 61.0999  classII  classII        0      0
 35.6409 61.2276  classII  classII        1      1
 35.6450 61.1246  classII  classII        1      1
 35.6454 61.3886  classII  classII        1      1
 35.6470 61.1577  classII*  nomatch        0     -1
 35.6535 61.7024  classII*  nomatch        0     -1
 35.6540 61.3884  classII  classII        1      1
 35.6570 61.8168  class0/I*  nomatch        0     -1
 35.6571 61.1518  classII  classII        1      1
 35.6584 61.1391  classII  classII        1      1
 35.6604 61.3558  classII*  nomatch        0     -1
 35.6611 61.2671  classII*  nomatch        0     -1
 35.6631 61.5719  classII*  nomatch        0     -1
 35.6650 61.8075  class0/I*  nomatch        0     -1
 35.6690 61.1177  classII  classII        1      1
 35.6693 61.5469  classII*  classII*        1      1
 35.6835 61.7842  classII  classII        1      1
 35.6848 61.4909  classII*  nomatch        0     -1
 35.6971 61.1183  classII*  nomatch        0     -1
 35.7102 61.2325  class0/I  class0/I        1      1
 35.7187 61.1929  classII  classII        1      1
 35.7265 61.2528  classII  classII        1      1
 35.7374 61.1652  classII*  nomatch        0     -1
 35.7381 61.7290  class0/I*  nomatch        0     -1
 35.7458 61.6343  classII*  nomatch        0     -1
 35.7464 61.7249  class0/I*  nomatch        0     -1
 35.7484 61.1528  classII  classII        1      1
 35.7492 61.7016  classII*  nomatch        0     -1
 35.7503 61.7050  classII*  nomatch        0     -1
 35.7509 61.2400  classII*  nomatch        0     -1
 35.7512 61.6941  classII*  nomatch        0     -1
 35.7545 61.7052  class0/I*  nomatch        0     -1
 35.7552 61.5450  classII*  nomatch        0     -1
 35.7559 61.1347  classII*  nomatch        0     -1
 35.7666 61.7164  class0/I*  nomatch        0     -1
 35.7683 61.7188  class0/I*  nomatch        0     -1
 35.7695 61.7280  classII*  nomatch        0     -1
 35.7705 61.7157  class0/I*  nomatch        0     -1
 35.7768 61.2263  classII*  nomatch        0     -1
 35.7812 61.7056  class0/I*  nomatch        0     -1
 35.7813 61.8024  classII  classII        1      1
 35.7834 61.7162  class0/I*  nomatch        0     -1
 35.7870 61.7177  classII*  nomatch        0     -1
 35.7911 61.2883  classII*  nomatch        0     -1
 35.8041 61.2284  classII  classII        1      1
 35.8125 61.3439  classII*  nomatch        0     -1
 35.8133 61.6139  classII*  nomatch        0     -1
 35.8218 61.2162  classII  classII        1      1
 35.8292 61.4249  classII  classII        0      0
 35.8297 61.4320  class0/I*  nomatch        0     -1
 35.8333 61.1902  classII*  nomatch        0     -1
 35.8362 61.2091  class0/I  class0/I        0      0
 35.8366 61.2342  classII*  nomatch        0     -1
 35.8392 61.2101  class0/I  class0/I        1      1
 35.8400 61.2345  classII  classII        1      1
 35.8404 61.2100  class0/I  class0/I        0      0
 35.8465 61.5082  classII  classII        1      1
 35.8471 61.4893  classII*  nomatch        0     -1
 35.8510 61.2081  classII  classII        1      1
 35.8574 61.2053  classII  classII        1      1
 35.8578 61.4869  classII*  nomatch        0     -1
 35.8602 61.2091  classII  classII        1      1
 35.8610 61.4078  classII*  nomatch        0     -1
 35.8610 61.6696  class0/I  class0/I        1      1
 35.8611 61.6708  class0/I  class0/I        0      0
 35.8656 61.6679  class0/I*  nomatch        0     -1
 35.8670 61.2025  class0/I*  nomatch        0     -1
 35.8721 61.1924  classII*  nomatch        0     -1
 35.8735 61.4831  classII  classII        1      1
 35.8735 61.5201  classII  classII        1      1
 35.8742 61.5408  classII  classII        1      1
 35.8809 61.1667  classII*  nomatch        0     -1
 35.8826 61.5977  classII  classII        0      0
 35.8846 61.8533  class0/I  class0/I        1      1
 35.8846 61.6544  classII  classII        1      1
 35.8866 61.5409  classII  classII        1      1
 35.8888 61.5463  classII  classII        1      1
 35.8901 61.1641  classII  classII        1      1
 35.8935 61.8489  class0/I  class0/I        1      1
 35.8982 61.8457  class0/I  class0/I        1      1
 35.8984 61.4819  classII  classII        1      1
 35.9068 61.5868  classII  classII        1      1
 35.9075 61.5455  classII  classII        1      1
 35.9088 61.5467  classII  classII        1      1
 35.9102 61.7808  classII  classII        1      1
 35.9162 61.5169  classII  classII        1      1
 35.9207 61.5876  classII  classII        1      1
 35.9228 61.5169  class0/I*  nomatch        0     -1
 35.9265 61.7080  classII*  nomatch        0     -1
 35.9278 61.7065  classII  classII        1      1
 35.9308 61.7071  classII*  nomatch        0     -1
 35.9309 61.3976  classII  classII        1      1
 35.9338 61.5771  classII  classII        1      1
 35.9361 61.4671  class0/I  class0/I        1      1
 35.9361 61.4849  classII  classII        1      1
 35.9410 61.5573  classII  classII        1      1
 35.9418 61.4681  classII*  nomatch        0     -1
 35.9504 61.4088  classII*  nomatch        0     -1
 35.9532 61.4677  classII  classII        1      1
 35.9575 61.5654  classII  classII        0      0
 35.9590 61.5658  classII  classII        1      1
 35.9678 61.4623  classII*  nomatch        0     -1
 35.9680 61.6127  classII*  nomatch        0     -1
 35.9725 61.3968  class0/I  class0/I        1      1
 35.9951 61.5427  classII*  nomatch        0     -1
 35.9984 61.2044  classII  classII        1      1
 36.0003 61.5973  classII*  nomatch        0     -1
 36.0028 61.1705  classII  classII        1      1
 36.0035 61.5437  classII  classII        1      1
 36.0125 61.5454  class0/I  class0/I        1      1
 36.0127 61.5477  class0/I  nomatch        1     -1
 36.0131 61.5732  class0/I  class0/I        1      1
 36.0135 61.6180  classII*  nomatch        0     -1
 36.0174 61.1659  class0/I  class0/I        1      1
 36.0176 61.5451  classII  classII        1      1
 36.0178 61.5459  classII  classII        0      0
 36.0201 61.1619  class0/I  class0/I        1      1
 36.0210 61.5724  class0/I  class0/I        1      1
 36.0228 61.5731  class0/I  class0/I        1      1
 36.0237 61.5712  class0/I  class0/I        1      1
 36.0423 61.3685  class0/I  class0/I        1      1
 36.0449 61.5850  classII  classII        1      1
 36.0459 61.6401  classII*  nomatch        0     -1
 36.0461 61.5803  classII  classII        1      1
 36.0469 61.5940  classII  classII        1      1
 36.0498 61.5458  classII  classII        1      1
 36.0509 61.8135  classII  classII        1      1
 36.0568 61.4518  class0/I  class0/I        1      1
 36.0588 61.4298  classII  classII        1      1
 36.0599 61.2760  classII*  nomatch        0     -1
 36.0603 61.4518  class0/I  nomatch        0     -1
 36.0651 61.1193  classII*  nomatch        0     -1
 36.0705 61.4290  class0/I*  nomatch        0     -1
 36.0729 61.5475  classII  classII        1      1
 36.0735 61.4305  class0/I  class0/I        1      1
 36.0745 61.2776  classII*  nomatch        0     -1
 36.0745 61.1109  classII*  nomatch        0     -1
 36.0753 61.5514  classII  classII        1      1
 36.0764 61.4609  classII  classII        1      1
 36.0803 61.4573  classII  classII        1      1
 36.0816 61.4612  classII*  nomatch        0     -1
 36.0874 61.2826  classII*  nomatch        0     -1
 36.0918 61.5615  classII*  nomatch        0     -1
 36.1000 61.4940  classII  classII        1      1
 36.1010 61.4562  classII  classII        1      1
 36.1055 61.5577  classII  classII        1      1
 36.1056 61.6279  classII  classII        1      1
 36.1142 61.5859  classII  classII        1      1
 36.1262 61.2315  classII  classII        1      1
 36.1278 61.1684  classII  classII        1      1
 36.1284 61.8386  class0/I  class0/I        1      1
 36.1290 61.4122  classII  classII        1      1
 36.1306 61.4174  classII  classII        1      1
 36.1318 61.5678  classII  classII        1      1
 36.1330 61.5828  classII  classII        1      1
 36.1334 61.5978  classII*  nomatch        0     -1
 36.1376 61.5352  classII  classII        1      1
 36.1394 61.4990  classII  classII        1      1
 36.1404 61.6008  class0/I  class0/I        1      1
 36.1435 61.5121  classII*  nomatch        0     -1
 36.1450 61.5142  classII  classII        1      1
 36.1477 61.1924  classII*  nomatch        0     -1
 36.1480 61.8308  classII  classII        0      0
 36.1485 61.5135  classII*  nomatch        0     -1
 36.1507 61.5956  classII  classII        1      1
 36.1511 61.4053  class0/I  class0/I        1      1
 36.1536 61.5101  classII  classII        1      1
 36.1559 61.5963  classII*  nomatch        0     -1
 36.1570 61.5024  classII  classII        1      1
 36.1612 61.4303  classII  classII        1      1
 36.1626 61.4226  classII  classII        0      0
 36.1627 62.0580  classII  classII        1      1
 36.1639 61.4216  classII  classII        1      1
 36.1652 61.4227  classII  classII        1      1
 36.1659 61.4394  classII  classII        1      1
 36.1661 61.4259  classII*  nomatch        0     -1
 36.1661 61.2483  classII*  nomatch        0     -1
 36.1665 61.5348  classII  classII        1      1
 36.1680 61.9252  classII  classII        0      0
 36.1685 61.4138  classII*  nomatch        0     -1
 36.1688 61.4252  classII  classII        1      1
 36.1705 61.4270  classII  classII        1      1
 36.1719 62.0964  classII  classII        0      0
 36.1735 61.9123  classII  classII        0      0
 36.1754 61.1768  classII  classII        1      1
 36.1761 61.4231  classII  classII        1      1
 36.1771 61.4288  classII  classII        0      0
 36.1780 61.4292  classII  classII        0      0
 36.1799 61.4251  classII*  nomatch        0     -1
 36.1820 61.1873  class0/I*  nomatch        0     -1
 36.1832 61.4210  classII  classII        1      1
 36.1834 61.3984  classII  classII        1      1
 36.1853 61.1876  class0/I  class0/I        1      1
 36.1876 61.4325  classII  classII        1      1
 36.1894 61.2487  classII*  nomatch        0     -1
 36.1942 61.1907  class0/I  class0/I        1      1
 36.1944 62.1318  class0/I*  nomatch        0     -1
 36.1950 61.5198  classII  classII        1      1
 36.1982 61.5222  classII*  nomatch        0     -1
 36.1982 61.1656  class0/I  class0/I        1      1
 36.2001 61.1678  class0/I*  nomatch        0     -1
 36.2003 61.4197  classII  classII        1      1
 36.2026 61.4360  classII  classII        1      1
 36.2033 62.0985  class0/I*  class0/I*        1      1
 36.2069 61.1705  classII  classII        1      1
 36.2137 61.5277  classII  classII        1      1
 36.2137 61.4148  classII*  nomatch        0     -1
 36.2164 62.1602  classII  classII        1      1
 36.2205 62.0787  class0/I  class0/I        1      1
 36.2284 61.2511  classII  classII        1      1
 36.2327 62.0742  class0/I  class0/I        1      1
 36.2336 61.9855  class0/I*  nomatch        0     -1
 36.2347 62.0775  classII  classII        1      1
 36.2352 61.2054  classII  classII        1      1
 36.2366 61.5291  classII  classII        1      1
 36.2369 62.0817  class0/I*  nomatch        0     -1
 36.2372 61.1679  classII  classII        1      1
 36.2384 61.9516  class0/I  class0/I        0      0
 36.2386 62.0338  class0/I*  nomatch        0     -1
 36.2394 61.9035  class0/I*  nomatch        0     -1
 36.2408 61.9961  classII  classII        0      0
 36.2411 62.0265  class0/I*  nomatch        0     -1
 36.2419 61.6822  classII  classII        1      1
 36.2423 61.2673  classII*  nomatch        0     -1
 36.2441 61.3099  classII  classII        1      1
 36.2454 62.0824  classII  classII        1      1
 36.2456 62.0133  class0/I*  nomatch        0     -1
 36.2463 62.0082  class0/I*  nomatch        0     -1
 36.2464 61.1977  class0/I*  nomatch        0     -1
 36.2468 61.1987  class0/I  class0/I        1      1
 36.2499 61.1940  class0/I*  nomatch        0     -1
 36.2502 61.8966  class0/I*  nomatch        0     -1
 36.2507 61.1965  classII  classII        1      1
 36.2524 62.1234  class0/I*  nomatch        0     -1
 36.2546 62.1527  classII  classII        1      1
 36.2549 62.1505  class0/I  class0/I        0      0
 36.2554 62.0891  class0/I  class0/I        1      1
 36.2554 62.1493  classII  classII        0      0
 36.2563 62.1513  classII  classII        1      1
 36.2571 62.1687  classII*  nomatch        0     -1
 36.2576 61.3091  classII*  nomatch        0     -1
 36.2579 61.1949  classII*  nomatch        0     -1
 36.2580 62.0935  class0/I  class0/I        0      0
 36.2590 62.1525  classII  classII        1      1
 36.2624 62.1541  class0/I  class0/I        1      1
 36.2636 62.1470  classII  classII        0      0
 36.2636 61.9965  class0/I  class0/I        1      1
 36.2637 62.1501  class0/I  class0/I        1      1
 36.2655 62.1677  class0/I*  nomatch        0     -1
 36.2688 62.1496  class0/I*  nomatch        0     -1
 36.2697 62.1515  class0/I  class0/I        1      1
 36.2705 62.0225  classII  nomatch        0     -1
 36.2715 62.0928  classII  classII        1      1
 36.2728 61.3175  classII  classII        1      1
 36.2744 61.8446  classII*  nomatch        0     -1
 36.2775 61.9870  class0/I*  nomatch        0     -1
 36.2782 62.0158  class0/I*  nomatch        0     -1
 36.2809 62.0352  class0/I*  nomatch        0     -1
 36.2823 61.2976  classII*  nomatch        0     -1
 36.2825 61.2966  class0/I*  nomatch        0     -1
 36.2852 62.1618  class0/I*  nomatch        0     -1
 36.2895 62.0420  class0/I*  nomatch        0     -1
 36.2904 61.9813  class0/I*  nomatch        0     -1
 36.2905 62.0443  class0/I*  nomatch        0     -1
 36.2931 61.3101  classII  classII        1      1
 36.2957 61.9411  class0/I*  nomatch        0     -1
 36.2959 61.3093  classII  classII        1      1
 36.2960 62.1003  class0/I*  nomatch        0     -1
 36.2979 62.1016  class0/I*  nomatch        0     -1
 36.2980 61.9811  class0/I*  nomatch        0     -1
 36.2982 62.0988  class0/I*  nomatch        0     -1
 36.2985 62.0127  class0/I*  nomatch        0     -1
 36.2985 62.0113  class0/I*  nomatch        0     -1
 36.2997 61.3506  classII*  nomatch        0     -1
 36.3014 61.9411  class0/I*  nomatch        0     -1
 36.3049 61.3692  classII*  nomatch        0     -1
 36.3054 61.9545  class0/I*  nomatch        0     -1
 36.3060 61.2154  classII*  nomatch        0     -1
 36.3064 61.3076  class0/I*  class0/I*        1      1
 36.3079 62.0125  class0/I*  nomatch        0     -1
 36.3083 62.1215  class0/I*  nomatch        0     -1
 36.3089 62.0725  class0/I*  nomatch        0     -1
 36.3115 62.1114  class0/I*  nomatch        0     -1
 36.3126 62.0948  classII  classII        1      1
 36.3150 61.3105  class0/I  class0/I        1      1
 36.3180 61.9510  classII*  nomatch        0     -1
 36.3218 61.4564  classII*  nomatch        0     -1
 36.3219 61.3574  classII  classII        1      1
 36.3227 61.3885  classII*  nomatch        0     -1
 36.3262 62.0992  class0/I*  nomatch        0     -1
 36.3266 61.9214  class0/I*  nomatch        0     -1
 36.3272 61.9734  class0/I*  nomatch        0     -1
 36.3274 62.0213  classII*  nomatch        0     -1
 36.3298 62.1033  classII  nomatch        0     -1
 36.3314 61.7827  classII  classII        0      0
 36.3326 62.0467  class0/I*  nomatch        0     -1
 36.3386 61.8493  classII  classII        0      0
 36.3409 62.1088  classII  classII        0      0
 36.3435 61.3098  classII  classII        1      1
 36.3436 61.1284  classII*  nomatch        0     -1
 36.3454 62.1161  class0/I*  nomatch        0     -1
 36.3455 62.1284  class0/I*  nomatch        0     -1
 36.3484 62.1149  class0/I*  nomatch        0     -1
 36.3494 61.8597  class0/I*  nomatch        0     -1
 36.3496 61.3469  classII*  nomatch        0     -1
 36.3511 61.2490  class0/I  class0/I        1      1
 36.3516 61.8577  classII*  nomatch        0     -1
 36.3536 61.2625  class0/I  class0/I        1      1
 36.3541 62.1463  class0/I*  class0/I*        1      1
 36.3557 62.1076  classII  classII        0      0
 36.3560 61.2618  class0/I*  nomatch        0     -1
 36.3568 62.0796  class0/I*  nomatch        0     -1
 36.3570 62.0700  class0/I*  nomatch        0     -1
 36.3572 62.0382  class0/I*  nomatch        0     -1
 36.3575 62.1568  class0/I*  nomatch        0     -1
 36.3578 61.2757  class0/I  class0/I        1      1
 36.3587 61.9602  class0/I*  nomatch        0     -1
 36.3595 62.1710  class0/I*  nomatch        0     -1
 36.3602 62.1021  class0/I  class0/I        1      1
 36.3605 61.9378  classII  classII        0      0
 36.3605 61.9821  class0/I*  nomatch        0     -1
 36.3620 62.0828  class0/I*  nomatch        0     -1
 36.3631 61.9700  class0/I  class0/I        1      1
 36.3658 62.1474  class0/I*  nomatch        0     -1
 36.3660 61.2563  class0/I  class0/I        1      1
 36.3665 61.9392  class0/I  class0/I        1      1
 36.3672 62.0824  class0/I*  nomatch        0     -1
 36.3676 62.0113  class0/I*  nomatch        0     -1
 36.3683 61.2603  class0/I*  nomatch        0     -1
 36.3697 61.2589  classII  classII        1      1
 36.3698 61.2183  classII*  nomatch        0     -1
 36.3706 61.2620  class0/I  class0/I        1      1
 36.3711 61.2582  class0/I  class0/I        1      1
 36.3726 62.0396  class0/I*  nomatch        0     -1
 36.3727 61.2818  class0/I  class0/I        1      1
 36.3731 61.2853  classII*  nomatch        0     -1
 36.3743 62.0896  class0/I*  nomatch        0     -1
 36.3767 61.9483  classII  classII        0      0
 36.3772 61.9996  class0/I*  nomatch        0     -1
 36.3774 61.9506  class0/I  class0/I        1      1
 36.3781 62.0892  class0/I*  nomatch        0     -1
 36.3791 61.9549  classII  classII        1      1
 36.3815 61.9532  class0/I  class0/I        1      1
 36.3815 62.0691  class0/I*  nomatch        0     -1
 36.3815 62.0771  class0/I*  nomatch        0     -1
 36.3818 62.0506  class0/I*  nomatch        0     -1
 36.3825 62.0614  class0/I*  nomatch        0     -1
 36.3825 62.1488  class0/I*  nomatch        0     -1
 36.3829 61.9558  classII  classII        0      0
 36.3829 61.9501  classII  classII        1      1
 36.3834 61.9569  classII  classII        1      1
 36.3850 62.1907  class0/I*  nomatch        0     -1
 36.3862 61.9702  class0/I*  nomatch        0     -1
 36.3875 61.5347  class0/I*  nomatch        0     -1
 36.3876 61.2213  class0/I  class0/I        1      1
 36.3876 61.9692  class0/I*  nomatch        0     -1
 36.3878 61.9219  class0/I*  nomatch        0     -1
 36.3897 61.2223  classII  classII        0      0
 36.3897 62.0600  classII  classII        1      1
 36.3906 61.1978  class0/I*  nomatch        0     -1
 36.3925 62.1602  class0/I*  nomatch        0     -1
 36.3938 61.2307  classII*  nomatch        0     -1
 36.3990 61.5573  classII*  nomatch        0     -1
 36.4025 61.2276  class0/I*  nomatch        0     -1
 36.4028 62.0660  class0/I*  nomatch        0     -1
 36.4029 61.2297  class0/I  class0/I        1      1
 36.4039 62.1686  class0/I*  nomatch        0     -1
 36.4041 62.1392  class0/I*  nomatch        0     -1
 36.4045 62.0812  class0/I*  nomatch        0     -1
 36.4052 61.2353  class0/I  class0/I        1      1
 36.4064 62.1695  class0/I*  nomatch        0     -1
 36.4065 62.1265  class0/I*  nomatch        0     -1
 36.4065 62.1372  class0/I*  nomatch        0     -1
 36.4071 62.1596  class0/I*  nomatch        0     -1
 36.4078 61.2300  class0/I  class0/I        0      0
 36.4131 61.9070  class0/I*  nomatch        0     -1
 36.4132 61.1505  class0/I*  nomatch        0     -1
 36.4144 61.1515  classII  classII        1      1
 36.4176 62.1598  class0/I*  nomatch        0     -1
 36.4228 61.5573  class0/I*  nomatch        0     -1
 36.4265 61.4272  classII  classII        1      1
 36.4269 61.8051  classII  classII        1      1
 36.4310 61.5560  class0/I*  nomatch        0     -1
 36.4311 61.6167  classII  classII        1      1
 36.4327 62.1629  class0/I*  nomatch        0     -1
 36.4341 61.3438  classII*  nomatch        0     -1
 36.4390 61.9308  class0/I*  nomatch        0     -1
 36.4439 61.3477  classII  classII        1      1
 36.4444 61.3443  class0/I*  nomatch        0     -1
 36.4475 61.3489  classII  classII        1      1
 36.4501 62.1919  class0/I*  nomatch        0     -1
 36.4502 62.0436  class0/I*  nomatch        0     -1
 36.4506 61.3497  class0/I  class0/I        1      1
 36.4548 62.0214  class0/I*  nomatch        0     -1
 36.4569 61.5145  classII*  nomatch        0     -1
 36.4574 61.9662  class0/I*  nomatch        0     -1
 36.4584 61.3503  classII  classII        1      1
 36.4603 62.1570  class0/I*  nomatch        0     -1
 36.4608 61.9178  class0/I*  nomatch        0     -1
 36.4611 61.3466  classII  classII        1      1
 36.4612 62.1903  class0/I*  nomatch        0     -1
 36.4614 61.9213  class0/I*  nomatch        0     -1
 36.4619 61.3481  classII  classII        1      1
 36.4625 62.0616  class0/I*  nomatch        0     -1
 36.4626 61.9983  classII  classII        1      1
 36.4632 62.0832  class0/I*  nomatch        0     -1
 36.4638 61.3462  class0/I  class0/I        1      1
 36.4641 61.3496  classII  classII        1      1
 36.4645 61.3517  classII  classII        1      1
 36.4650 62.0744  classII  classII        1      1
 36.4658 62.1801  class0/I*  nomatch        0     -1
 36.4669 61.3417  class0/I*  nomatch        0     -1
 36.4671 61.3466  classII*  nomatch        0     -1
 36.4671 61.9209  class0/I*  nomatch        0     -1
 36.4691 61.8877  class0/I*  nomatch        0     -1
 36.4692 62.1032  class0/I*  nomatch        0     -1
 36.4693 61.9018  class0/I*  nomatch        0     -1
 36.4694 61.3427  class0/I*  nomatch        0     -1
 36.4697 61.3474  class0/I*  nomatch        0     -1
 36.4698 61.5398  classII  classII        1      1
 36.4699 61.9555  class0/I*  nomatch        0     -1
 36.4702 62.0730  class0/I*  nomatch        0     -1
 36.4708 62.0677  class0/I*  nomatch        0     -1
 36.4710 62.1011  class0/I*  nomatch        0     -1
 36.4715 62.0676  class0/I*  nomatch        0     -1
 36.4724 62.1947  class0/I*  nomatch        0     -1
 36.4735 62.0697  class0/I  class0/I        1      1
 36.4741 62.0721  class0/I*  nomatch        0     -1
 36.4741 62.1262  class0/I  class0/I        1      1
 36.4743 62.1957  class0/I*  nomatch        0     -1
 36.4748 61.9613  class0/I*  class0/I*        1      1
 36.4753 62.1191  class0/I*  nomatch        0     -1
 36.4755 62.0686  class0/I  class0/I        1      1
 36.4763 62.0691  class0/I  class0/I        1      1
 36.4765 61.9551  class0/I*  nomatch        0     -1
 36.4771 62.1008  classII  classII        1      1
 36.4775 62.1489  class0/I*  class0/I*        1      1
 36.4784 62.1184  class0/I*  nomatch        0     -1
 36.4785 61.9554  class0/I*  nomatch        0     -1
 36.4841 61.3718  classII  classII        0      0
 36.4853 62.0613  class0/I*  nomatch        0     -1
 36.4855 62.1721  class0/I*  nomatch        0     -1
 36.4881 62.0698  class0/I*  nomatch        0     -1
 36.4890 61.4310  classII*  nomatch        0     -1
 36.4899 61.9314  class0/I*  nomatch        0     -1
 36.4901 61.5416  classII*  classII*        1      1
 36.4915 61.9526  class0/I*  nomatch        0     -1
 36.4930 62.0992  classII  nomatch        0     -1
 36.4951 62.1415  class0/I*  nomatch        0     -1
 36.4953 61.2768  classII  classII        1      1
 36.4955 61.9700  class0/I*  nomatch        0     -1
 36.4965 62.0435  class0/I*  nomatch        0     -1
 36.4985 62.0828  class0/I*  nomatch        0     -1
 36.4999 61.5395  class0/I*  nomatch        0     -1
 36.5019 62.1653  class0/I*  nomatch        0     -1
 36.5022 61.8692  class0/I*  nomatch        0     -1
 36.5053 62.1113  class0/I*  nomatch        0     -1
 36.5063 61.3643  classII  classII        1      1
 36.5065 62.0485  class0/I*  nomatch        0     -1
 36.5066 62.1489  class0/I*  nomatch        0     -1
 36.5066 62.1938  class0/I*  nomatch        0     -1
 36.5072 62.1589  class0/I*  nomatch        0     -1
 36.5073 61.9462  class0/I*  nomatch        0     -1
 36.5077 61.3614  classII  classII        1      1
 36.5079 61.9763  class0/I*  nomatch        0     -1
 36.5084 62.0382  class0/I*  nomatch        0     -1
 36.5097 61.3718  classII  classII        1      1
 36.5098 62.1239  class0/I*  nomatch        0     -1
 36.5099 61.9752  classII  classII        1      1
 36.5105 62.0920  class0/I*  nomatch        0     -1
 36.5140 62.0756  class0/I*  nomatch        0     -1
 36.5171 61.9944  class0/I*  nomatch        0     -1
 36.5183 61.5883  classII  classII        1      1
 36.5200 61.8886  class0/I*  nomatch        0     -1
 36.5223 61.8582  classII  classII        0      0
 36.5227 61.9735  classII  classII        1      1
 36.5245 61.9795  classII*  nomatch        0     -1
 36.5256 61.3232  classII*  nomatch        0     -1
 36.5267 62.1125  class0/I*  nomatch        0     -1
 36.5315 62.0560  class0/I*  nomatch        0     -1
 36.5321 61.9390  classII*  nomatch        0     -1
 36.5328 62.0874  class0/I*  nomatch        0     -1
 36.5328 61.9883  classII  classII        1      1
 36.5348 62.0568  class0/I  class0/I        1      1
 36.5359 62.1132  class0/I*  class0/I*        1      1
 36.5368 62.1936  class0/I*  nomatch        0     -1
 36.5370 61.8394  classII  classII        0      0
 36.5392 61.3919  classII*  nomatch        0     -1
 36.5400 61.7712  classII  classII        0      0
 36.5401 62.0115  class0/I*  nomatch        0     -1
 36.5404 62.0033  classII  classII        1      1
 36.5408 61.9454  class0/I*  nomatch        0     -1
 36.5413 62.1901  class0/I*  nomatch        0     -1
 36.5432 61.9463  class0/I*  nomatch        0     -1
 36.5432 61.3153  class0/I*  nomatch        0     -1
 36.5434 61.9353  class0/I*  nomatch        0     -1
 36.5439 61.9671  class0/I*  nomatch        0     -1
 36.5481 62.0786  class0/I*  nomatch        0     -1
 36.5484 61.9986  class0/I*  nomatch        0     -1
 36.5499 62.0036  classII  classII        1      1
 36.5509 61.8814  class0/I*  nomatch        0     -1
 36.5570 62.0996  class0/I*  nomatch        0     -1
 36.5571 61.9039  class0/I*  nomatch        0     -1
 36.5580 62.0147  classII  classII        1      1
 36.5654 62.0849  class0/I*  nomatch        0     -1
 36.5677 62.0155  class0/I*  nomatch        0     -1
 36.5697 61.9648  class0/I*  nomatch        0     -1
 36.5700 61.2980  classII  classII        1      1
 36.5716 61.9046  class0/I*  nomatch        0     -1
 36.5745 62.1579  class0/I*  nomatch        0     -1
 36.5746 62.0019  class0/I*  nomatch        0     -1
 36.5749 62.0832  classII  classII        1      1
 36.5754 61.9049  class0/I  class0/I        1      1
 36.5763 61.3822  classII  classII        0      0
 36.5772 61.3833  classII*  classII*        1      1
 36.5784 61.9980  classII  classII        1      1
 36.5790 61.9622  class0/I*  nomatch        0     -1
 36.5793 61.9403  class0/I*  nomatch        0     -1
 36.5817 62.0516  classII  classII        1      1
 36.5822 61.9822  class0/I*  nomatch        0     -1
 36.5826 62.1720  class0/I*  nomatch        0     -1
 36.5846 62.0033  class0/I*  nomatch        0     -1
 36.5849 61.7651  class0/I*  nomatch        0     -1
 36.5851 62.1413  class0/I*  nomatch        0     -1
 36.5852 61.4160  classII*  nomatch        0     -1
 36.5856 62.0659  class0/I  class0/I        1      1
 36.5860 62.0685  class0/I*  nomatch        0     -1
 36.5864 61.3932  classII*  nomatch        0     -1
 36.5868 61.9256  class0/I*  nomatch        0     -1
 36.5868 62.0101  classII  classII        1      1
 36.5872 61.9370  class0/I*  nomatch        0     -1
 36.5894 62.0121  class0/I*  nomatch        0     -1
 36.5899 62.0304  class0/I*  nomatch        0     -1
 36.5902 61.9652  class0/I*  nomatch        0     -1
 36.5905 61.6013  classII  classII        1      1
 36.5916 62.0727  class0/I*  nomatch        0     -1
 36.5921 62.1257  class0/I*  nomatch        0     -1
 36.5925 61.9498  class0/I*  nomatch        0     -1
 36.5934 61.5525  classII  classII        1      1
 36.5939 61.9769  class0/I*  nomatch        0     -1
 36.5964 61.3482  classII*  nomatch        0     -1
 36.5970 62.0839  classII  classII        1      1
 36.5985 62.1747  class0/I*  nomatch        0     -1
 36.6004 62.0591  class0/I*  nomatch        0     -1
 36.6016 62.0025  class0/I*  nomatch        0     -1
 36.6020 62.1774  classII  classII        1      1
 36.6033 62.1799  class0/I*  nomatch        0     -1
 36.6053 61.9482  class0/I*  nomatch        0     -1
 36.6059 62.1775  class0/I*  nomatch        0     -1
 36.6059 62.0210  class0/I*  nomatch        0     -1
 36.6068 61.9891  class0/I*  nomatch        0     -1
 36.6070 61.9914  class0/I*  nomatch        0     -1
 36.6074 62.1768  class0/I*  nomatch        0     -1
 36.6077 62.0205  class0/I*  nomatch        0     -1
 36.6078 62.0219  class0/I*  nomatch        0     -1
 36.6078 61.9765  classII  classII        1      1
 36.6084 61.3908  classII*  nomatch        0     -1
 36.6087 61.3842  classII  classII        1      1
 36.6103 62.0400  class0/I*  nomatch        0     -1
 36.6121 62.0009  class0/I*  nomatch        0     -1
 36.6125 61.9854  classII  classII        0      0
 36.6126 61.3282  classII*  nomatch        0     -1
 36.6128 62.1676  classII  classII        1      1
 36.6138 62.1057  class0/I*  nomatch        0     -1
 36.6149 61.7677  class0/I*  nomatch        0     -1
 36.6154 62.0199  class0/I*  nomatch        0     -1
 36.6165 61.9589  class0/I*  nomatch        0     -1
 36.6168 61.9800  class0/I*  nomatch        0     -1
 36.6170 61.9728  class0/I*  nomatch        0     -1
 36.6170 62.0207  class0/I*  nomatch        0     -1
 36.6182 62.0918  class0/I*  nomatch        0     -1
 36.6184 62.1752  class0/I  class0/I        0      0
 36.6187 61.9717  class0/I*  nomatch        0     -1
 36.6192 61.9681  classII  classII        1      1
 36.6200 62.1026  classII  classII        0      0
 36.6208 61.9100  class0/I*  nomatch        0     -1
 36.6214 61.8082  class0/I*  nomatch        0     -1
 36.6215 61.5089  classII  classII        1      1
 36.6219 62.0299  classII  classII        1      1
 36.6221 61.9575  class0/I*  nomatch        0     -1
 36.6225 62.0271  classII  classII        1      1
 36.6231 62.0977  classII  classII        0      0
 36.6232 61.9868  classII  classII        1      1
 36.6247 62.0229  class0/I*  nomatch        0     -1
 36.6253 61.9807  classII  classII        1      1
 36.6261 61.8524  class0/I*  nomatch        0     -1
 36.6262 62.0812  class0/I*  nomatch        0     -1
 36.6281 61.9933  class0/I*  nomatch        0     -1
 36.6284 62.1369  class0/I*  nomatch        0     -1
 36.6285 62.0174  class0/I*  nomatch        0     -1
 36.6288 61.9786  class0/I*  nomatch        0     -1
 36.6307 61.9681  class0/I*  nomatch        0     -1
 36.6310 62.0186  class0/I*  nomatch        0     -1
 36.6312 62.1060  class0/I  class0/I        1      1
 36.6320 62.0121  class0/I*  nomatch        0     -1
 36.6325 61.8818  class0/I*  nomatch        0     -1
 36.6343 62.0156  class0/I*  nomatch        0     -1
 36.6379 61.9488  class0/I*  nomatch        0     -1
 36.6381 61.9498  class0/I*  nomatch        0     -1
 36.6387 61.9346  classII  classII        1      1
 36.6388 61.9341  classII  classII        0      0
 36.6399 61.8917  class0/I*  nomatch        0     -1
 36.6420 61.9273  classII  classII        0      0
 36.6421 62.0250  class0/I*  nomatch        0     -1
 36.6423 61.9421  class0/I*  nomatch        0     -1
 36.6426 61.9889  class0/I*  nomatch        0     -1
 36.6436 61.4921  classII*  nomatch        0     -1
 36.6436 62.0261  class0/I*  nomatch        0     -1
 36.6446 62.0091  class0/I*  nomatch        0     -1
 36.6453 61.7804  class0/I*  nomatch        0     -1
 36.6458 61.5385  classII  classII        0      0
 36.6463 61.9996  class0/I*  nomatch        0     -1
 36.6466 62.0080  class0/I*  nomatch        0     -1
 36.6478 62.0105  class0/I*  nomatch        0     -1
 36.6529 62.0116  class0/I*  nomatch        0     -1
 36.6537 61.4578  classII*  nomatch        0     -1
 36.6561 62.0423  classII  classII        1      1
 36.6564 61.9391  classII  classII        1      1
 36.6570 61.9442  classII  classII        0      0
 36.6571 62.0015  class0/I*  nomatch        0     -1
 36.6575 61.7868  class0/I*  nomatch        0     -1
 36.6595 61.9996  class0/I*  nomatch        0     -1
 36.6597 61.9504  class0/I*  nomatch        0     -1
 36.6603 62.0135  classII  classII        1      1
 36.6610 62.0148  classII  classII        1      1
 36.6619 62.0364  classII  classII        0      0
 36.6619 62.0084  class0/I*  nomatch        0     -1
 36.6620 61.9892  classII  classII        0      0
 36.6627 61.8829  class0/I*  nomatch        0     -1
 36.6630 62.0001  class0/I*  nomatch        0     -1
 36.6632 61.4315  classII  classII        1      1
 36.6636 61.9799  class0/I*  nomatch        0     -1
 36.6647 61.6126  classII  classII        1      1
 36.6648 62.0443  classII  classII        1      1
 36.6657 62.0030  classII  classII        1      1
 36.6657 61.9569  classII  classII        1      1
 36.6664 62.1524  classII  classII        0      0
 36.6673 62.1125  class0/I*  nomatch        0     -1
 36.6673 61.4251  classII  classII        0      0
 36.6676 61.9565  classII  classII        1      1
 36.6685 61.3563  class0/I*  nomatch        0     -1
 36.6685 62.1763  classII  classII        0      0
 36.6686 61.4271  classII  classII        0      0
 36.6687 61.4259  class0/I  class0/I        1      1
 36.6724 61.9746  class0/I*  nomatch        0     -1
 36.6725 61.9673  class0/I*  nomatch        0     -1
 36.6727 61.8755  class0/I*  nomatch        0     -1
 36.6738 61.7958  class0/I*  nomatch        0     -1
 36.6740 61.9806  classII*  classII*        1      1
 36.6747 61.4283  classII  classII        1      1
 36.6749 61.9757  class0/I*  nomatch        0     -1
 36.6751 62.0452  class0/I*  nomatch        0     -1
 36.6753 61.9901  classII  classII        0      0
 36.6761 61.7634  classII  classII        1      1
 36.6768 61.8472  class0/I*  nomatch        0     -1
 36.6769 62.0048  class0/I*  nomatch        0     -1
 36.6789 62.0245  classII  classII        1      1
 36.6806 62.0012  classII  classII        1      1
 36.6809 61.9939  classII  classII        0      0
 36.6811 61.9870  class0/I*  nomatch        0     -1
 36.6812 62.1862  class0/I*  nomatch        0     -1
 36.6814 61.9908  class0/I*  nomatch        0     -1
 36.6816 61.9102  classII  classII        1      1
 36.6824 61.4629  classII  classII        1      1
 36.6824 61.3739  class0/I*  nomatch        0     -1
 36.6834 62.0902  class0/I*  nomatch        0     -1
 36.6839 62.0084  classII  classII        1      1
 36.6850 61.3720  classII*  nomatch        0     -1
 36.6876 61.4953  classII  classII        1      1
 36.6878 61.8122  class0/I*  nomatch        0     -1
 36.6881 61.8135  classII*  nomatch        0     -1
 36.6894 62.1408  class0/I*  nomatch        0     -1
 36.6905 62.0036  class0/I*  nomatch        0     -1
 36.6917 62.0575  classII  nomatch        0     -1
 36.6918 61.6032  classII  classII        1      1
 36.6927 61.9172  class0/I*  nomatch        0     -1
 36.6934 61.9440  class0/I*  nomatch        0     -1
 36.6936 61.5956  classII  classII        1      1
 36.6937 61.5941  classII  classII        1      1
 36.6939 61.9425  class0/I*  nomatch        0     -1
 36.6948 61.6031  classII  classII        1      1
 36.6961 62.0373  class0/I*  nomatch        0     -1
 36.6965 61.9411  class0/I*  nomatch        0     -1
 36.6969 62.1688  class0/I*  nomatch        0     -1
 36.6972 61.9965  classII  classII        0      0
 36.6978 61.8035  class0/I*  nomatch        0     -1
 36.7008 62.1045  class0/I*  nomatch        0     -1
 36.7033 61.4076  class0/I*  nomatch        0     -1
 36.7058 61.9630  class0/I*  class0/I*        1      1
 36.7062 61.9992  class0/I*  nomatch        0     -1
 36.7063 61.6083  classII  classII        1      1
 36.7063 62.0485  class0/I*  nomatch        0     -1
 36.7071 62.0163  classII  classII        0      0
 36.7075 61.8512  class0/I*  nomatch        0     -1
 36.7095 62.1313  class0/I*  nomatch        0     -1
 36.7106 62.1036  class0/I*  nomatch        0     -1
 36.7108 61.6182  classII  classII        1      1
 36.7109 61.9612  classII  classII        1      1
 36.7114 61.8710  class0/I*  nomatch        0     -1
 36.7121 62.0481  classII  classII        1      1
 36.7126 61.9773  classII  classII        1      1
 36.7154 61.9759  classII  classII        1      1
 36.7155 61.6089  classII  classII        1      1
 36.7158 61.8065  class0/I*  nomatch        0     -1
 36.7159 61.9056  classII*  classII*        1      1
 36.7161 62.1021  class0/I*  nomatch        0     -1
 36.7182 61.8738  classII  classII        1      1
 36.7210 61.8301  classII  classII        0      0
 36.7210 61.4094  classII  classII        0      0
 36.7215 61.6230  class0/I  class0/I        1      1
 36.7225 61.9501  classII  classII        1      1
 36.7265 61.3446  class0/I*  nomatch        0     -1
 36.7267 61.9556  class0/I*  nomatch        0     -1
 36.7290 62.0926  class0/I*  nomatch        0     -1
 36.7307 61.4234  classII  classII        1      1
 36.7311 61.5159  classII  classII        1      1
 36.7311 61.8541  class0/I  class0/I        0      0
 36.7314 62.1716  class0/I*  nomatch        0     -1
 36.7326 61.9438  classII  classII        1      1
 36.7346 62.1087  classII*  nomatch        0     -1
 36.7347 61.8785  class0/I*  nomatch        0     -1
 36.7350 62.0097  class0/I*  nomatch        0     -1
 36.7365 61.9125  class0/I*  nomatch        0     -1
 36.7367 61.8827  class0/I*  nomatch        0     -1
 36.7372 62.1114  class0/I*  nomatch        0     -1
 36.7376 62.0153  class0/I*  nomatch        0     -1
 36.7376 62.0718  class0/I*  nomatch        0     -1
 36.7376 62.0164  class0/I*  nomatch        0     -1
 36.7385 61.9137  class0/I*  nomatch        0     -1
 36.7404 62.0119  class0/I*  nomatch        0     -1
 36.7405 61.4933  classII  classII        1      1
 36.7411 62.0078  classII  classII        0      0
 36.7416 61.9117  class0/I  class0/I        0      0
 36.7418 61.8243  classII  classII        0      0
 36.7424 61.9922  classII  classII        1      1
 36.7425 62.0042  class0/I*  nomatch        0     -1
 36.7438 61.9121  class0/I  class0/I        1      1
 36.7439 61.4592  classII*  nomatch        0     -1
 36.7439 61.8977  class0/I*  nomatch        0     -1
 36.7451 61.5906  classII  classII        1      1
 36.7468 61.9580  class0/I*  nomatch        0     -1
 36.7468 61.9112  class0/I*  nomatch        0     -1
 36.7473 61.9129  class0/I  class0/I        1      1
 36.7474 61.4250  classII  classII        1      1
 36.7477 62.1266  class0/I*  nomatch        0     -1
 36.7478 61.4868  classII  classII        1      1
 36.7479 61.6156  classII  classII        1      1
 36.7488 61.8669  class0/I*  nomatch        0     -1
 36.7490 61.7637  classII  classII        1      1
 36.7493 61.8648  class0/I*  nomatch        0     -1
 36.7506 61.9147  class0/I  class0/I        1      1
 36.7515 62.0914  class0/I*  nomatch        0     -1
 36.7520 61.8669  classII  classII        0      0
 36.7523 61.9735  classII  classII        0      0
 36.7523 61.8794  classII  classII        0      0
 36.7526 61.9398  classII  classII        1      1
 36.7530 61.9896  classII  classII        1      1
 36.7534 62.1575  class0/I*  nomatch        0     -1
 36.7536 61.8738  class0/I  class0/I        1      1
 36.7541 62.0593  class0/I*  nomatch        0     -1
 36.7542 61.6065  classII  classII        1      1
 36.7564 61.6254  classII  classII        1      1
 36.7576 61.8601  class0/I*  nomatch        0     -1
 36.7577 61.8980  class0/I*  nomatch        0     -1
 36.7600 61.8852  class0/I*  nomatch        0     -1
 36.7602 62.0025  classII  classII        1      1
 36.7605 61.8820  class0/I*  nomatch        0     -1
 36.7606 61.9512  classII  classII        1      1
 36.7611 62.1194  class0/I*  nomatch        0     -1
 36.7620 61.8816  class0/I*  nomatch        0     -1
 36.7621 61.8870  class0/I  class0/I        0      0
 36.7624 61.8660  class0/I  class0/I        1      1
 36.7629 61.8220  class0/I*  nomatch        0     -1
 36.7635 61.8850  class0/I*  nomatch        0     -1
 36.7648 61.7573  classII*  nomatch        0     -1
 36.7661 61.8737  class0/I  class0/I        1      1
 36.7673 61.8820  class0/I*  nomatch        0     -1
 36.7683 61.8539  class0/I*  nomatch        0     -1
 36.7683 61.3876  classII*  nomatch        0     -1
 36.7701 61.8220  classII*  nomatch        0     -1
 36.7712 61.7670  classII*  nomatch        0     -1
 36.7715 61.3964  classII*  nomatch        0     -1
 36.7716 61.9358  classII  classII        1      1
 36.7736 61.5640  classII  classII        1      1
 36.7739 61.8869  classII  classII        1      1
 36.7749 61.8837  class0/I*  nomatch        0     -1
 36.7756 61.9712  classII  classII        1      1
 36.7759 61.5857  classII  classII        1      1
 36.7763 61.8893  class0/I*  nomatch        0     -1
 36.7775 61.7877  class0/I*  nomatch        0     -1
 36.7775 61.9089  classII  classII        1      1
 36.7779 61.6046  classII  classII        1      1
 36.7783 61.8905  class0/I  class0/I        1      1
 36.7786 61.8821  class0/I*  nomatch        0     -1
 36.7798 61.6190  classII  classII        1      1
 36.7810 61.8815  class0/I*  nomatch        0     -1
 36.7819 61.8921  classII  classII        1      1
 36.7827 61.7591  class0/I*  nomatch        0     -1
 36.7830 62.1461  class0/I*  nomatch        0     -1
 36.7847 61.9434  class0/I*  nomatch        0     -1
 36.7854 61.7901  class0/I*  nomatch        0     -1
 36.7856 62.0963  class0/I*  nomatch        0     -1
 36.7863 61.8301  class0/I*  nomatch        0     -1
 36.7864 61.6096  classII  classII        1      1
 36.7867 61.8671  class0/I*  nomatch        0     -1
 36.7869 62.0510  class0/I*  nomatch        0     -1
 36.7873 61.8708  class0/I*  nomatch        0     -1
 36.7880 62.0404  class0/I*  nomatch        0     -1
 36.7884 61.7861  class0/I*  nomatch        0     -1
 36.7892 61.9122  class0/I*  nomatch        0     -1
 36.7899 61.6089  classII  classII        1      1
 36.7923 61.4370  class0/I*  nomatch        0     -1
 36.7936 61.4333  class0/I*  nomatch        0     -1
 36.7940 61.8783  class0/I*  nomatch        0     -1
 36.7960 61.6297  classII  classII        1      1
 36.7968 61.8616  class0/I*  nomatch        0     -1
 36.7978 61.8771  class0/I*  nomatch        0     -1
 36.7978 61.3188  classII*  nomatch        0     -1
 36.7979 62.0327  class0/I*  nomatch        0     -1
 36.7983 61.8809  classII  classII        1      1
 36.7985 61.8740  class0/I*  nomatch        0     -1
 36.7986 61.9533  classII  classII        1      1
 36.8003 61.4349  class0/I  class0/I        1      1
 36.8007 61.6182  classII  classII        0      0
 36.8024 62.0112  classII  nomatch        0     -1
 36.8030 62.0625  class0/I*  nomatch        0     -1
 36.8031 61.8912  class0/I*  nomatch        0     -1
 36.8038 61.4372  classII  classII        1      1
 36.8038 61.8608  classII*  classII*        1      1
 36.8040 61.6417  classII  classII        1      1
 36.8040 61.9569  class0/I*  nomatch        0     -1
 36.8048 61.8851  class0/I  class0/I        1      1
 36.8058 61.6282  classII  classII        1      1
 36.8065 61.6349  classII  classII        1      1
 36.8068 61.9498  class0/I*  nomatch        0     -1
 36.8070 61.9296  classII  classII        1      1
 36.8072 61.8856  class0/I*  nomatch        0     -1
 36.8074 61.8614  class0/I*  nomatch        0     -1
 36.8074 61.8023  classII*  nomatch        0     -1
 36.8079 62.0408  class0/I*  nomatch        0     -1
 36.8097 62.1332  class0/I*  nomatch        0     -1
 36.8114 61.8773  class0/I*  nomatch        0     -1
 36.8122 61.8586  classII  classII        1      1
 36.8132 61.8438  class0/I*  nomatch        0     -1
 36.8144 61.5831  classII  classII        1      1
 36.8152 62.1590  class0/I*  nomatch        0     -1
 36.8152 61.5208  classII  classII        0      0
 36.8168 62.0141  classII*  nomatch        0     -1
 36.8170 61.9039  classII  classII        1      1
 36.8178 61.9857  class0/I*  nomatch        0     -1
 36.8183 61.9383  classII  classII        1      1
 36.8186 61.9049  class0/I  class0/I        1      1
 36.8190 61.9766  class0/I*  nomatch        0     -1
 36.8192 61.5788  classII  classII        1      1
 36.8215 62.0029  class0/I*  nomatch        0     -1
 36.8218 61.8768  classII  classII        1      1
 36.8225 62.1654  class0/I*  nomatch        0     -1
 36.8230 61.8647  class0/I*  nomatch        0     -1
 36.8243 61.7815  class0/I*  nomatch        0     -1
 36.8254 62.0279  class0/I*  nomatch        0     -1
 36.8264 61.8850  classII  classII        1      1
 36.8273 61.6214  classII  classII        1      1
 36.8283 61.9999  class0/I*  nomatch        0     -1
 36.8292 62.1353  class0/I*  nomatch        0     -1
 36.8296 61.8631  class0/I*  nomatch        0     -1
 36.8297 61.8670  class0/I*  nomatch        0     -1
 36.8301 61.8614  class0/I*  nomatch        0     -1
 36.8317 61.8697  class0/I*  nomatch        0     -1
 36.8326 61.5716  classII  classII        1      1
 36.8339 61.6163  classII  classII        1      1
 36.8343 62.0339  classII  classII        1      1
 36.8345 61.5811  classII  classII        1      1
 36.8353 61.8605  class0/I*  nomatch        0     -1
 36.8355 61.8432  class0/I*  nomatch        0     -1
 36.8381 61.9172  class0/I*  class0/I*        1      1
 36.8384 62.0360  classII*  nomatch        0     -1
 36.8385 61.8577  class0/I*  nomatch        0     -1
 36.8390 61.8615  class0/I*  nomatch        0     -1
 36.8405 61.8707  class0/I*  nomatch        0     -1
 36.8457 61.9855  classII  nomatch        0     -1
 36.8464 62.0570  class0/I*  nomatch        0     -1
 36.8475 61.8945  class0/I*  nomatch        0     -1
 36.8482 61.6369  classII  classII        1      1
 36.8493 61.9130  class0/I*  nomatch        0     -1
 36.8497 62.0554  class0/I*  nomatch        0     -1
 36.8498 61.9871  class0/I*  nomatch        0     -1
 36.8498 61.8847  classII  classII        1      1
 36.8498 61.9412  class0/I*  nomatch        0     -1
 36.8506 61.5797  classII  classII        1      1
 36.8514 61.8180  classII  classII        0      0
 36.8532 61.5645  classII  classII        1      1
 36.8536 61.7745  class0/I*  nomatch        0     -1
 36.8541 62.1404  class0/I*  nomatch        0     -1
 36.8545 61.9744  classII*  nomatch        0     -1
 36.8562 61.3254  classII*  nomatch        0     -1
 36.8587 61.5708  classII  classII        1      1
 36.8596 62.0554  class0/I*  nomatch        0     -1
 36.8596 61.8703  class0/I*  nomatch        0     -1
 36.8601 61.5625  class0/I  class0/I        1      1
 36.8614 61.8200  class0/I*  nomatch        0     -1
 36.8615 61.9049  class0/I*  nomatch        0     -1
 36.8617 61.5540  class0/I  class0/I        1      1
 36.8620 61.9586  class0/I*  nomatch        0     -1
 36.8623 62.1072  class0/I*  nomatch        0     -1
 36.8641 62.0521  class0/I*  nomatch        0     -1
 36.8662 61.8312  class0/I*  nomatch        0     -1
 36.8677 62.0026  class0/I*  nomatch        0     -1
 36.8679 61.9310  class0/I  class0/I        1      1
 36.8682 61.3490  classII*  nomatch        0     -1
 36.8692 62.1406  class0/I*  nomatch        0     -1
 36.8708 61.9244  class0/I*  nomatch        0     -1
 36.8717 61.9062  class0/I*  nomatch        0     -1
 36.8726 61.4104  classII*  nomatch        0     -1
 36.8728 61.9250  class0/I*  nomatch        0     -1
 36.8730 61.6286  classII  classII        1      1
 36.8745 62.0568  class0/I*  nomatch        0     -1
 36.8753 61.9088  class0/I*  nomatch        0     -1
 36.8756 62.0329  class0/I*  nomatch        0     -1
 36.8757 61.8483  classII  classII        1      1
 36.8775 61.5705  classII  classII        1      1
 36.8782 61.8286  class0/I*  nomatch        0     -1
 36.8790 61.9663  class0/I*  nomatch        0     -1
 36.8820 61.8678  class0/I*  nomatch        0     -1
 36.8861 62.1136  class0/I*  nomatch        0     -1
 36.8889 61.9665  class0/I*  nomatch        0     -1
 36.8905 61.7600  classII*  nomatch        0     -1
 36.8942 61.5737  classII  classII        1      1
 36.8957 61.9355  class0/I*  nomatch        0     -1
 36.8998 61.8735  classII  classII        1      1
 36.9015 61.8728  classII  classII        0      0
 36.9025 61.8951  class0/I*  nomatch        0     -1
 36.9026 61.8757  class0/I*  nomatch        0     -1
 36.9031 61.9719  class0/I*  nomatch        0     -1
 36.9061 62.1014  class0/I*  nomatch        0     -1
 36.9081 61.8680  class0/I*  nomatch        0     -1
 36.9136 62.0131  class0/I*  nomatch        0     -1
 36.9148 61.9425  classII  classII        1      1
 36.9157 61.9741  class0/I*  nomatch        0     -1
 36.9188 61.4234  classII  classII        1      1
 36.9303 62.0695  class0/I*  nomatch        0     -1
 36.9327 61.8509  class0/I  class0/I        1      1
 36.9348 62.0688  class0/I*  nomatch        0     -1
 36.9359 61.8487  class0/I*  nomatch        0     -1
 36.9371 61.8512  class0/I*  nomatch        0     -1
 36.9380 62.0338  class0/I*  nomatch        0     -1
 36.9387 61.8151  classII  classII        1      1
 36.9389 61.3055  class0/I*  nomatch        0     -1
 36.9389 62.0355  classII*  nomatch        0     -1
 36.9430 61.3963  class0/I*  nomatch        0     -1
 36.9433 61.9773  classII*  nomatch        0     -1
 36.9435 61.9656  class0/I*  nomatch        0     -1
 36.9457 61.3327  class0/I*  nomatch        0     -1
 36.9557 61.3046  class0/I*  nomatch        0     -1
 36.9573 61.3555  class0/I*  nomatch        0     -1
 36.9575 61.5528  classII  classII        1      1
 36.9576 61.8530  class0/I*  nomatch        0     -1
 36.9591 61.6064  classII  classII        1      1
 36.9628 61.8077  classII*  nomatch        0     -1
 36.9649 61.9329  class0/I*  nomatch        0     -1
 36.9708 62.0190  classII  classII        0      0
 36.9713 61.4493  classII  classII        1      1
 36.9714 61.9414  class0/I*  nomatch        0     -1
 36.9773 62.1087  class0/I*  nomatch        0     -1
 36.9777 61.5523  classII  classII        1      1
 36.9790 61.5483  class0/I  class0/I        1      1
 36.9792 61.3710  class0/I*  nomatch        0     -1
 36.9875 62.1473  class0/I*  nomatch        0     -1
 36.9878 61.4641  class0/I  class0/I        1      1
 36.9881 61.8401  classII  classII        0      0
 36.9895 61.3601  class0/I*  nomatch        0     -1
 36.9907 62.1387  class0/I*  nomatch        0     -1
 36.9908 61.7529  class0/I*  nomatch        0     -1
 36.9929 61.8240  classII  classII        0      0
 36.9941 61.3786  class0/I*  nomatch        0     -1
 36.9952 61.4848  classII  classII        1      1
 36.9958 61.5251  classII  classII        1      1
 36.9972 61.7604  classII  classII        1      1
 36.9977 61.5737  classII  classII        1      1
 36.9978 61.4693  class0/I  class0/I        1      1
 36.9983 61.5607  classII  classII        1      1
 36.9985 62.1592  classII*  nomatch        0     -1
 36.9987 61.3824  classII  classII        1      1
 36.9989 61.4541  class0/I  class0/I        0      0
 36.9993 61.4516  class0/I  class0/I        1      1
 37.0019 61.4745  class0/I  class0/I        1      1
 37.0061 62.0250  classII*  nomatch        0     -1
 37.0065 61.4826  class0/I  class0/I        1      1
 37.0074 61.4448  class0/I  class0/I        1      1
 37.0093 61.4541  classII  classII        1      1
 37.0093 61.8402  classII*  nomatch        0     -1
 37.0115 61.4596  class0/I  class0/I        0      0
 37.0122 61.4570  class0/I  class0/I        1      1
 37.0125 61.4475  classII  classII        1      1
 37.0129 61.4858  classII  classII        1      1
 37.0132 61.3715  class0/I  class0/I        1      1
 37.0137 62.1076  classII*  nomatch        0     -1
 37.0157 61.4846  class0/I  class0/I        1      1
 37.0159 61.4633  class0/I  class0/I        1      1
 37.0161 61.3706  class0/I*  nomatch        0     -1
 37.0163 61.4948  class0/I  class0/I        1      1
 37.0167 61.4868  class0/I  class0/I        1      1
 37.0171 61.5757  classII  classII        1      1
 37.0174 61.4432  class0/I  class0/I        1      1
 37.0178 62.0774  class0/I*  nomatch        0     -1
 37.0183 61.4955  classII  classII        1      1
 37.0184 61.4919  class0/I  class0/I        1      1
 37.0187 61.4210  class0/I  class0/I        1      1
 37.0192 61.4904  class0/I  class0/I        1      1
 37.0196 61.8959  classII*  nomatch        0     -1
 37.0197 61.4576  class0/I  class0/I        1      1
 37.0219 61.4698  class0/I  class0/I        0      0
 37.0220 61.4637  class0/I  class0/I        0      0
 37.0221 61.3613  class0/I*  nomatch        0     -1
 37.0226 61.4814  class0/I  class0/I        1      1
 37.0227 61.5759  classII  classII        1      1
 37.0229 61.4575  class0/I  class0/I        1      1
 37.0229 61.4686  class0/I  class0/I        1      1
 37.0238 61.3689  class0/I  class0/I        1      1
 37.0239 61.5084  class0/I  class0/I        1      1
 37.0249 61.4701  class0/I  class0/I        1      1
 37.0257 61.4688  class0/I  class0/I        1      1
 37.0292 61.4752  classII  classII        1      1
 37.0304 61.4991  classII  classII        1      1
 37.0312 61.3718  classII  classII        1      1
 37.0317 61.3760  classII  classII        1      1
 37.0320 61.4910  class0/I  class0/I        1      1
 37.0337 61.5283  classII  classII        1      1
 37.0339 61.4876  class0/I  class0/I        1      1
 37.0345 61.3907  classII  classII        1      1
 37.0345 61.3720  classII  classII        1      1
 37.0348 61.4199  classII  classII        1      1
 37.0360 61.7567  class0/I*  nomatch        0     -1
 37.0392 61.4921  class0/I  class0/I        1      1
 37.0409 61.9079  classII*  nomatch        0     -1
 37.0422 61.4165  class0/I  class0/I        1      1
 37.0429 61.8355  class0/I*  nomatch        0     -1
 37.0445 61.4153  class0/I  class0/I        1      1
 37.0467 61.5479  classII  classII        1      1
 37.0501 61.4951  class0/I  class0/I        1      1
 37.0502 61.4348  classII  classII        1      1
 37.0517 61.8644  classII*  nomatch        0     -1
 37.0532 62.1022  classII  classII        0      0
 37.0576 61.4496  class0/I  class0/I        1      1
 37.0593 61.7414  classII  classII        0      0
 37.0653 61.4480  class0/I  class0/I        1      1
 37.0655 61.4490  class0/I  class0/I        1      1
 37.0694 61.9737  classII*  nomatch        0     -1
 37.0706 62.1641  classII  classII        0      0
 37.0749 61.5396  class0/I  class0/I        1      1
 37.0758 61.4216  classII  classII        1      1
 37.0773 61.7534  classII  classII        1      1
 37.0808 61.9600  classII  classII        0      0
 37.0825 61.9542  class0/I*  nomatch        0     -1
 37.0839 61.5097  class0/I  class0/I        1      1
 37.0845 61.8622  classII*  nomatch        0     -1
 37.0854 61.7769  classII  classII        0      0
 37.0858 61.9772  classII  classII        1      1
 37.0862 61.4355  classII  classII        1      1
 37.0916 61.9548  classII*  nomatch        0     -1
 37.0926 61.4460  class0/I  class0/I        1      1
 37.0930 61.9530  class0/I*  nomatch        0     -1
 37.0964 62.0173  class0/I*  nomatch        0     -1
 37.1010 61.9292  class0/I*  nomatch        0     -1
 37.1053 61.5533  classII  classII        1      1
 37.1095 61.9783  classII*  nomatch        0     -1
 37.1156 61.4580  classII  classII        1      1
 37.1212 61.5371  class0/I  class0/I        1      1
 37.1260 61.5379  class0/I  class0/I        1      1
 37.1278 61.4405  class0/I  class0/I        1      1
 37.1362 61.5621  classII  classII        1      1
 37.1367 61.5286  classII  classII        1      1
 37.1528 61.4308  classII  classII        0      0
 37.1772 61.4797  class0/I  class0/I        1      1
 37.1801 61.4797  class0/I  class0/I        0      0
 37.1809 61.5262  classII  classII        1      1
 37.1812 61.4949  classII  classII        1      1
 37.1843 61.5209  classII  classII        1      1
 37.1900 61.5158  classII  classII        1      1
 37.1901 61.6000  classII  classII        1      1
 37.1917 61.5537  classII  classII        1      1
 37.1940 61.5998  classII  classII        1      1
 37.1949 61.5894  classII  classII        1      1
 37.2005 61.4844  classII  classII        1      1
 37.2013 61.5419  classII  classII        1      1
 37.2015 61.6039  classII  classII        1      1
 37.2032 61.4955  classII  classII        1      1
 37.2076 61.3584  classII  classII        1      1
 37.2095 61.5052  classII  classII        1      1
 37.2098 61.5003  classII  classII        1      1
 37.2113 61.6659  classII  classII        1      1
 37.2188 61.4825  classII  classII        1      1
 37.2241 61.5589  classII  classII        1      1
 37.2311 61.5873  classII  classII        1      1
 37.2360 61.5249  class0/I  class0/I        0      0
 37.2407 61.3371  classII  classII        1      1
 37.2427 61.4320  class0/I  class0/I        1      1
 37.2462 61.5468  classII  classII        1      1
 37.2509 61.4302  class0/I  class0/I        1      1
 37.2516 61.5559  class0/I  class0/I        1      1
 37.2590 61.4978  classII  classII        1      1
 37.2715 61.5003  classII  classII        1      1
 37.2737 61.5497  classII  classII        1      1
 37.2778 61.5565  classII  classII        1      1
 37.2839 61.4964  classII  classII        0      0
 37.2839 61.5694  classII  classII        1      1
 37.2923 61.4985  classII  classII        1      1
 37.2949 61.4585  classII  classII        1      1
 37.2961 61.3959  classII  classII        1      1
 37.2987 61.5589  classII  classII        0      0
 37.3040 61.4927  classII  classII        1      1
 37.3091 61.5571  classII  classII        1      1
 37.3284 61.4914  classII  classII        1      1


==> anc/table2a.dat <==
2MASS_NAME   RA/DEC  CLASSIFICATION_CATALOG1    CLASSIFICATION_CATALOG2   FLAG_CATALOG1   FLAG_CATALOG2

02175736+6123496   34.4890 61.3971  ttauri  ttauri        0      0
02180709+6139314   34.5295 61.6587  ttauri  ttauri        0      0
02181518+6114317   34.5633 61.2421  ttauri  ttauri        0      0
02182760+6133131   34.6150 61.5536  ttauri  ttauri        0      0
02183106+6111390   34.6294 61.1942  ttauri  ttauri        1      1
02183211+6106244   34.6338 61.1068  ttauri  ttauri        1      1
02184373+6103563   34.6822 61.0656  ttauri  ttauri        1      1
02184480+6129062   34.6867 61.4851  ttauri  ttauri        1      1
02184762+6105465   34.6985 61.0963  ttauri  ttauri        1      1
02185196+6127000   34.7165 61.4500  ttauri  ttauri        1      1
02185715+6115268   34.7381 61.2575  ttauri  ttauri        1      1
02185779+6104254   34.7408 61.0737  ttauri  ttauri        1      1
02190278+6132357   34.7616 61.5433  ttauri  ttauri        1      1
02190407+6107088   34.7670 61.1191  ttauri  ttauri        1      1
02190474+6107139   34.7698 61.1205  ttauri  ttauri        1      1
02191576+6103505   34.8157 61.0640  ttauri  ttauri        1      1
02191685+6104007   34.8202 61.0669  ttauri  ttauri        1      1
02191751+6114409   34.8230 61.2447  ttauri  ttauri        0      0
02191806+6104479   34.8252 61.0800  ttauri  ttauri        1      1
02192440+6134114   34.8517 61.5698  ttauri  ttauri        1      1
02192813+6107208   34.8672 61.1225  ttauri  ttauri        1      1
02193279+6059538   34.8866 60.9983  ttauri  ttauri        1      1
02193371+6136412   34.8905 61.6115  ttauri  ttauri        0      0
02193415+6100315   34.8923 61.0088  ttauri  ttauri        1      1
02193961+6137031   34.9151 61.6175  ttauri  ttauri        1      1
02194143+6122318   34.9227 61.3755  ttauri  ttauri        0      0
02194173+6108253   34.9239 61.1404  ttauri  ttauri        1      1
02195012+6109452   34.9589 61.1626  ttauri  ttauri        1      1
02195232+6107233   34.9680 61.1231  ttauri  ttauri        1      1
02195319+6111363   34.9716 61.1934  ttauri  ttauri        1      1
02195368+6106374   34.9737 61.1104  ttauri  ttauri        1      1
02200090+6113017   35.0038 61.2172  ttauri  ttauri        1      1
02200334+6129228   35.0139 61.4897  ttauri  ttauri        1      1
02200757+6137408   35.0316 61.6280  ttauri  ttauri        1      1
02200771+6129287   35.0321 61.4913  ttauri  ttauri        1      1
02200907+6104111   35.0378 61.0698  nomatch  ttauri       -1      1
02201158+6100190   35.0483 61.0053  ttauri  nomatch       -1     -1
02201242+6112525   35.0518 61.2146  ttauri  ttauri        1      1
02201254+6105010   35.0522 61.0836  ttauri  ttauri        1      1
02201367+6105137   35.0570 61.0872  ttauri  ttauri        0      0
02201724+6110190   35.0718 61.1720  ttauri  ttauri        1      1
02201844+6112383   35.0768 61.2107  ttauri  ttauri        1      1
02201927+6108557   35.0803 61.1488  ttauri  ttauri        1      1
02202522+6112135   35.1051 61.2038  ttauri  ttauri        0      0
02202890+6110086   35.1204 61.1691  ttauri  ttauri        0      0
02202992+6102294   35.1247 61.0415  ttauri  ttauri        1      1
02203097+6113232   35.1290 61.2231  ttauri  ttauri        1      1
02203407+6124419   35.1420 61.4116  ttauri  ttauri        1      1
02203605+6103320   35.1502 61.0589  ttauri  ttauri        1      1
02203634+6110225   35.1514 61.1729  ttauri  ttauri        1      1
02203739+6107053   35.1558 61.1181  ttauri  ttauri        1      1
02204079+6126259   35.1700 61.4405  ttauri  ttauri        0      0
02204240+6139105   35.1767 61.6529  ttauri  ttauri        0      0
02204280+6123321   35.1784 61.3923  ttauri  ttauri        1      1
02204553+6107110   35.1897 61.1197  ttauri  ttauri        1      1
02204665+6105181   35.1944 61.0884  ttauri  ttauri        1      1
02205030+6125551   35.2096 61.4320  ttauri  ttauri        0      0
02210468+6124232   35.2695 61.4065  ttauri  ttauri        0      0
02210920+6130587   35.2884 61.5163  ttauri  ttauri        1      1
02211063+6106373   35.2943 61.1104  ttauri  ttauri        0      0
02211115+6128515   35.2965 61.4810  ttauri  ttauri        1      1
02211519+6127516   35.3133 61.4643  ttauri  ttauri        0      0
02212853+6113342   35.3689 61.2262  ttauri  ttauri        1      1
02214349+6105051   35.4312 61.0848  ttauri  ttauri        1      1
02214560+6106548   35.4400 61.1152  ttauri  ttauri        0      0
02215963+6105522   35.4985 61.0978  ttauri  ttauri        1      1
02220116+6107069   35.5049 61.1186  ttauri  ttauri        0      0
02221485+6110345   35.5619 61.1763  ttauri  ttauri        0      0
02223626+6148300   35.6511 61.8083  ttauri  ttauri        0      0
02224250+6107491   35.6771 61.1303  ttauri  ttauri        0      0
02225691+6127352   35.7372 61.4598  ttauri  ttauri        0      0
02231625+6151112   35.8177 61.8531  ttauri  ttauri        1      1
02233344+6109098   35.8893 61.1527  ttauri  ttauri        0      0
02233866+6151011   35.9111 61.8503  ttauri  ttauri        1      1
02234495+6108195   35.9373 61.1388  ttauri  ttauri        0      0
02234944+6149193   35.9560 61.8221  ttauri  ttauri        1      1
02235101+6150290   35.9626 61.8414  ttauri  ttauri        0      0
02235178+6150160   35.9658 61.8378  ttauri  ttauri        1      1
02235349+6134150   35.9729 61.5709  ttauri  ttauri        0      0
02235880+6132334   35.9950 61.5426  nomatch  ttauri       -1      0
02240026+6125341   36.0011 61.4261  ttauri  ttauri        1      1
02240749+6134110   36.0312 61.5697  ttauri  ttauri        0      0
02240987+6122216   36.0412 61.3727  ttauri  ttauri        0      0
02241010+6151425   36.0421 61.8618  ttauri  ttauri        0      0
02243217+6123143   36.1341 61.3873  ttauri  ttauri        0      0
02243393+6123046   36.1414 61.3846  ttauri  ttauri        0      0
02243402+6132083   36.1418 61.5357  ttauri  ttauri        0      0
02243574+6114287   36.1489 61.2413  ttauri  ttauri        1      1
02244397+6202513   36.1832 62.0476  ttauri  ttauri        1      1
02245000+6110291   36.2083 61.1748  ttauri  ttauri        0      0
02245008+6120476   36.2087 61.3466  ttauri  ttauri        0      0
02245118+6205563   36.2133 62.0990  ttauri  ttauri        0      0
02245133+6207188   36.2139 62.1219  ttauri  ttauri        1      1
02245441+6200479   36.2267 62.0133  ttauri  ttauri        0      0
02245469+6211589   36.2279 62.1997  ttauri  ttauri        1      1
02245489+6211051   36.2287 62.1847  ttauri  ttauri        0      0
02245598+6159077   36.2333 61.9855  nomatch  ttauri       -1      1
02245712+6204083   36.2380 62.0690  ttauri  ttauri        0      0
02245721+6203094   36.2384 62.0526  ttauri  ttauri        1      1
02245735+6206263   36.2390 62.1073  ttauri  ttauri        1      1
02245765+6202191   36.2402 62.0387  ttauri  ttauri        0      0
02245766+6206373   36.2403 62.1104  ttauri  ttauri        1      1
02245875+6204132   36.2448 62.0703  ttauri  ttauri        1      1
02250054+6206442   36.2523 62.1123  ttauri  ttauri        0      0
02250188+6207039   36.2579 62.1178  ttauri  ttauri        0      0
02250203+6205308   36.2585 62.0919  ttauri  ttauri        0      0
02250249+6205545   36.2604 62.0985  ttauri  ttauri        0      0
02250278+6200019   36.2616 62.0005  ttauri  ttauri        0      0
02250382+6131125   36.2659 61.5201  ttauri  ttauri        0      0
02250447+6207450   36.2686 62.1292  ttauri  ttauri        1      1
02250533+6208217   36.2722 62.1394  ttauri  ttauri        1      1
02250761+6158232   36.2817 61.9731  ttauri  ttauri        1      1
02250824+6202475   36.2844 62.0466  ttauri  ttauri        0      0
02250884+6122032   36.2868 61.3676  ttauri  ttauri        1      1
02250940+6203282   36.2892 62.0578  ttauri  ttauri        0      0
02250975+6111451   36.2907 61.1959  ttauri  ttauri        0      0
02251017+6157411   36.2924 61.9614  ttauri  ttauri        1      1
02251266+6201524   36.3028 62.0312  ttauri  ttauri        0      0
02251345+6124386   36.3060 61.4107  ttauri  ttauri        1      1
02251762+6203407   36.3235 62.0613  ttauri  nomatch       -1     -1
02251824+6133208   36.3260 61.5558  ttauri  ttauri        1      1
02251840+6158331   36.3267 61.9759  ttauri  ttauri        0      0
02251991+6205254   36.3330 62.0904  ttauri  ttauri        1      1
02252074+6207245   36.3364 62.1235  ttauri  nomatch       -1     -1
02252199+6159582   36.3417 61.9995  ttauri  ttauri        0      0
02252251+6206324   36.3438 62.1090  ttauri  nomatch       -1     -1
02252325+6133146   36.3469 61.5541  ttauri  ttauri        0      0
02252369+6208148   36.3487 62.1375  ttauri  ttauri        0      0
02252396+6206326   36.3499 62.1091  ttauri  nomatch       -1     -1
02252424+6112564   36.3510 61.2157  ttauri  ttauri        0      0
02252447+6157207   36.3520 61.9558  ttauri  ttauri        1      1
02252475+6207229   36.3531 62.1230  ttauri  ttauri        0      0
02252481+6204159   36.3534 62.0711  ttauri  nomatch       -1     -1
02252487+6208117   36.3536 62.1366  ttauri  nomatch       -1     -1
02252556+6210086   36.3565 62.1691  ttauri  ttauri        1      1
02252561+6205391   36.3567 62.0942  ttauri  ttauri        0      0
02252564+6211576   36.3568 62.1993  ttauri  ttauri        0      0
02252648+6158556   36.3604 61.9821  nomatch  ttauri       -1      1
02252690+6133383   36.3621 61.5607  ttauri  ttauri        1      1
02252810+6204568   36.3671 62.0825  nomatch  ttauri       -1      0
02253057+6208434   36.3774 62.1454  ttauri  nomatch       -1     -1
02253093+6206570   36.3789 62.1158  ttauri  nomatch       -1     -1
02253154+6206552   36.3814 62.1153  ttauri  nomatch       -1     -1
02253188+6207188   36.3829 62.1219  ttauri  nomatch       -1     -1
02253266+6205599   36.3861 62.1000  ttauri  nomatch       -1     -1
02253288+6203175   36.3870 62.0549  ttauri  nomatch       -1     -1
02253485+6206194   36.3952 62.1054  ttauri  nomatch       -1     -1
02253522+6207052   36.3968 62.1181  ttauri  nomatch       -1     -1
02253652+6206145   36.4022 62.1040  ttauri  nomatch       -1     -1
02253733+6112578   36.4055 61.2161  ttauri  ttauri        0      0
02253748+6208139   36.4062 62.1372  nomatch  ttauri       -1      0
02253823+6159061   36.4093 61.9851  ttauri  nomatch       -1     -1
02253869+6203311   36.4112 62.0587  ttauri  nomatch       -1     -1
02253880+6207297   36.4117 62.1249  herbig  herbig        0      0
02253906+6207205   36.4128 62.1224  ttauri  nomatch       -1     -1
02253908+6211229   36.4129 62.1897  ttauri  ttauri        1      1
02253911+6154250   36.4130 61.9070  nomatch  ttauri       -1      0
02253942+6109497   36.4143 61.1638  ttauri  ttauri        1      1
02253955+6206046   36.4148 62.1013  ttauri  ttauri        0      0
02253970+6156315   36.4155 61.9421  ttauri  ttauri        0      0
02254024+6209475   36.4177 62.1632  ttauri  ttauri        0      0
02254124+6208081   36.4219 62.1356  ttauri  nomatch       -1     -1
02254138+6200338   36.4224 62.0094  ttauri  ttauri        0      0
02254202+6204403   36.4251 62.0779  ttauri  nomatch       -1     -1
02254583+6210373   36.4410 62.1770  ttauri  ttauri        1      1
02254622+6201593   36.4426 62.0331  ttauri  nomatch       -1     -1
02254718+6205394   36.4466 62.0943  ttauri  ttauri        0      0
02254865+6201588   36.4527 62.0330  ttauri  nomatch       -1     -1
02254913+6207203   36.4547 62.1223  ttauri  nomatch       -1     -1
02255096+6203417   36.4623 62.0616  nomatch  ttauri       -1      1
02255113+6205000   36.4631 62.0833  ttauri  nomatch       -1     -1
02255251+6210475   36.4688 62.1799  ttauri  ttauri        0      0
02255265+6208080   36.4694 62.1356  ttauri  ttauri        0      0
02255373+6208014   36.4739 62.1337  ttauri  ttauri        0      0
02255542+6209105   36.4809 62.1529  ttauri  ttauri        0      0
02255647+6124118   36.4853 61.4033  ttauri  ttauri        1      1
02255687+6208461   36.4870 62.1462  ttauri  ttauri        0      0
02255744+6208406   36.4894 62.1446  ttauri  nomatch       -1     -1
02255754+6202096   36.4898 62.0360  ttauri  ttauri        1      1
02255779+6206170   36.4908 62.1047  ttauri  ttauri        1      1
02255968+6158221   36.4987 61.9728  herbig  nomatch       -1     -1
02260041+6208280   36.5017 62.1411  ttauri  ttauri        0      0
02260244+6202123   36.5102 62.0368  ttauri  ttauri        0      0
02260290+6158566   36.5121 61.9824  ttauri  ttauri        0      0
02260355+6154357   36.5148 61.9099  ttauri  ttauri        1      1
02260420+6202228   36.5175 62.0397  ttauri  nomatch       -1     -1
02260495+6206541   36.5207 62.1150  ttauri  ttauri        1      1
02260550+6122045   36.5229 61.3679  ttauri  ttauri        1      1
02260640+6206450   36.5267 62.1125  nomatch  ttauri       -1      0
02260757+6156493   36.5316 61.9470  ttauri  ttauri        0      0
02260785+6203009   36.5327 62.0503  ttauri  ttauri        1      1
02260853+6205471   36.5356 62.0964  ttauri  ttauri        0      0
02261607+6136351   36.5670 61.6098  ttauri  ttauri        1      1
02261666+6137101   36.5694 61.6195  ttauri  ttauri        1      1
02261674+6136304   36.5698 61.6085  ttauri  ttauri        1      1
02261734+6151400   36.5723 61.8611  ttauri  ttauri        1      1
02261849+6137173   36.5770 61.6215  ttauri  ttauri        0      0
02261921+6136587   36.5801 61.6163  ttauri  ttauri        1      1
02261940+6134481   36.5808 61.5801  ttauri  nomatch       -1     -1
02262084+6156132   36.5869 61.9370  nomatch  ttauri       -1      1
02262147+6158418   36.5895 61.9783  ttauri  ttauri        0      0
02262226+6203178   36.5928 62.0550  ttauri  nomatch       -1     -1
02262280+6123274   36.5950 61.3910  ttauri  ttauri        1      1
02262284+6130222   36.5952 61.5062  ttauri  ttauri        1      1
02262525+6156539   36.6052 61.9483  nomatch  ttauri       -1      1
02262597+6157280   36.6082 61.9578  ttauri  ttauri        1      1
02262749+6133194   36.6146 61.5554  ttauri  ttauri        1      1
02262793+6159538   36.6164 61.9983  ttauri  ttauri        0      0
02262823+6134193   36.6176 61.5720  ttauri  ttauri        1      1
02262928+6158377   36.6220 61.9771  ttauri  ttauri        0      0
02262951+6157569   36.6230 61.9658  ttauri  ttauri        1      1
02263071+6153530   36.6280 61.8981  ttauri  nomatch       -1     -1
02263089+6156016   36.6287 61.9338  ttauri  ttauri        1      1
02263092+6155383   36.6288 61.9273  ttauri  ttauri        1      1
02263179+6154280   36.6325 61.9078  ttauri  ttauri        1      1
02263245+6156078   36.6352 61.9355  ttauri  ttauri        0      0
02263246+6156347   36.6353 61.9430  ttauri  ttauri        0      0
02263311+6158556   36.6380 61.9821  ttauri  ttauri        0      0
02263445+6201342   36.6436 62.0262  nomatch  ttauri       -1      0
02263487+6146497   36.6453 61.7805  nomatch  ttauri       -1      1
02263642+6158421   36.6518 61.9784  ttauri  ttauri        0      0
02263713+6146269   36.6547 61.7742  ttauri  ttauri        1      1
02263730+6125546   36.6555 61.4319  ttauri  ttauri        0      0
02263731+6208223   36.6555 62.1396  ttauri  ttauri        1      1
02263961+6147343   36.6651 61.7929  ttauri  ttauri        1      1
02263981+6156041   36.6659 61.9345  ttauri  nomatch       -1     -1
02263998+6200278   36.6666 62.0077  ttauri  ttauri        0      0
02264045+6154188   36.6686 61.9052  ttauri  ttauri        0      0
02264181+6209520   36.6742 62.1644  ttauri  nomatch       -1     -1
02264288+6124384   36.6787 61.4107  ttauri  ttauri        1      1
02264323+6154501   36.6802 61.9139  ttauri  ttauri        1      1
02264323+6157181   36.6802 61.9550  ttauri  ttauri        0      0
02264422+6202463   36.6843 62.0462  ttauri  ttauri        0      0
02264436+6201481   36.6849 62.0300  ttauri  ttauri        0      0
02264459+6157365   36.6858 61.9601  ttauri  ttauri        0      0
02264480+6137073   36.6867 61.6187  ttauri  ttauri        1      1
02264567+6204469   36.6903 62.0797  ttauri  ttauri        0      0
02264569+6200252   36.6904 62.0070  ttauri  ttauri        0      0
02264603+6157332   36.6918 61.9592  ttauri  ttauri        1      1
02264624+6155022   36.6927 61.9173  nomatch  ttauri       -1      1
02264709+6203511   36.6962 62.0642  ttauri  ttauri        1      1
02264754+6158192   36.6981 61.9720  ttauri  ttauri        0      0
02264815+6136574   36.7007 61.6160  ttauri  ttauri        0      0
02264984+6152315   36.7077 61.8754  ttauri  ttauri        1      1
02265079+6136182   36.7116 61.6051  ttauri  ttauri        1      1
02265119+6131130   36.7133 61.5203  ttauri  ttauri        0      0
02265269+6126128   36.7196 61.4369  ttauri  ttauri        1      1
02265297+6152363   36.7207 61.8768  ttauri  ttauri        1      1
02265300+6208449   36.7208 62.1458  ttauri  ttauri        0      0
02265396+6200394   36.7249 62.0110  ttauri  ttauri        0      0
02265458+6136279   36.7274 61.6078  ttauri  ttauri        1      1
02265488+6201412   36.7287 62.0281  ttauri  ttauri        1      1
02265503+6155128   36.7293 61.9202  ttauri  ttauri        1      1
02265614+6135498   36.7339 61.5972  ttauri  ttauri        0      0
02265671+6146055   36.7363 61.7682  ttauri  ttauri        1      1
02265770+6200429   36.7404 62.0119  nomatch  ttauri       -1      0
02270086+6158478   36.7536 61.9800  ttauri  ttauri        0      0
02270105+6152272   36.7544 61.8742  ttauri  nomatch       -1     -1
02270143+6159274   36.7560 61.9910  ttauri  ttauri        0      0
02270279+6147055   36.7616 61.7849  ttauri  ttauri        0      0
02270293+6137054   36.7622 61.6182  ttauri  ttauri        0      0
02270403+6134555   36.7668 61.5821  ttauri  ttauri        0      0
02270441+6134285   36.7684 61.5746  ttauri  ttauri        1      1
02270481+6202574   36.7701 62.0493  ttauri  nomatch       -1     -1
02270498+6137229   36.7708 61.6231  ttauri  ttauri        0      0
02270824+6152281   36.7844 61.8745  ttauri  nomatch       -1     -1
02270862+6137361   36.7859 61.6267  ttauri  ttauri        1      1
02270863+6136288   36.7860 61.6080  ttauri  ttauri        0      0
02270901+6136018   36.7876 61.6005  ttauri  ttauri        1      1
02270960+6159370   36.7900 61.9936  ttauri  nomatch       -1     -1
02271037+6137018   36.7932 61.6172  ttauri  ttauri        0      0
02271050+6204185   36.7938 62.0718  ttauri  ttauri        1      1
02271070+6131163   36.7946 61.5212  ttauri  ttauri        1      1
02271147+6201578   36.7978 62.0327  nomatch  ttauri       -1      0
02271226+6134453   36.8011 61.5793  ttauri  ttauri        0      0
02271233+6137439   36.8014 61.6289  ttauri  ttauri        1      1
02271279+6133450   36.8033 61.5625  ttauri  ttauri        1      1
02271299+6136536   36.8041 61.6149  ttauri  ttauri        0      0
02271345+6137547   36.8061 61.6319  ttauri  ttauri        0      0
02271359+6200306   36.8067 62.0085  ttauri  nomatch       -1     -1
02271370+6135446   36.8071 61.5957  ttauri  ttauri        0      0
02271426+6137395   36.8094 61.6277  ttauri  nomatch       -1     -1
02271441+6200425   36.8101 62.0118  ttauri  nomatch       -1     -1
02271442+6147552   36.8101 61.7987  ttauri  ttauri        1      1
02271498+6137133   36.8124 61.6204  ttauri  ttauri        0      0
02271602+6200506   36.8168 62.0141  nomatch  herbig       -1      0
02271640+6200164   36.8183 62.0046  ttauri  nomatch       -1     -1
02271651+6150245   36.8188 61.8402  ttauri  ttauri        1      1
02271679+6200453   36.8200 62.0126  ttauri  nomatch       -1     -1
02271809+6150486   36.8254 61.8469  ttauri  ttauri        1      1
02271946+6157310   36.8311 61.9586  ttauri  ttauri        0      0
02272013+6155113   36.8339 61.9198  ttauri  nomatch       -1     -1
02272035+6154563   36.8348 61.9157  ttauri  ttauri        1      1
02272052+6131481   36.8355 61.5300  ttauri  ttauri        1      1
02272128+6205412   36.8387 62.0948  ttauri  nomatch       -1     -1
02272144+6136549   36.8394 61.6153  ttauri  ttauri        0      0
02272170+6155100   36.8404 61.9195  ttauri  nomatch       -1     -1
02272227+6154426   36.8428 61.9119  ttauri  ttauri        0      0
02272342+6152449   36.8476 61.8792  ttauri  nomatch       -1     -1
02272364+6130248   36.8485 61.5069  ttauri  ttauri        1      1
02272577+6133517   36.8574 61.5644  ttauri  ttauri        0      0
02272936+6136473   36.8723 61.6131  ttauri  ttauri        0      0
02273007+6154318   36.8753 61.9088  nomatch  ttauri       -1      0
02273058+6156205   36.8774 61.9390  ttauri  ttauri        1      1
02273086+6135101   36.8786 61.5861  ttauri  ttauri        1      1
02273115+6134218   36.8798 61.5727  ttauri  ttauri        1      1
02273146+6208015   36.8811 62.1338  ttauri  ttauri        1      1
02273173+6158258   36.8822 61.9738  ttauri  ttauri        1      1
02273205+6208452   36.8836 62.1459  ttauri  ttauri        1      1
02273380+6131194   36.8908 61.5221  ttauri  ttauri        0      0
02273446+6202078   36.8936 62.0355  ttauri  ttauri        1      1
02273458+6209566   36.8941 62.1657  ttauri  ttauri        1      1
02273691+6153285   36.9038 61.8913  ttauri  ttauri        1      1
02273763+6152234   36.9068 61.8732  ttauri  ttauri        0      0
02273817+6131239   36.9091 61.5233  ttauri  ttauri        1      1
02273844+6201433   36.9102 62.0287  ttauri  ttauri        0      0
02274214+6135493   36.9256 61.5970  ttauri  ttauri        1      1
02274259+6119206   36.9275 61.3224  ttauri  ttauri        1      1
02274460+6150554   36.9359 61.8487  nomatch  ttauri       -1      1
02274461+6128221   36.9359 61.4728  ttauri  ttauri        1      1
02274905+6119175   36.9544 61.3215  ttauri  ttauri        1      1
02275174+6133066   36.9656 61.5519  ttauri  ttauri        0      0
02275208+6119420   36.9670 61.3283  ttauri  ttauri        1      1
02275271+6150211   36.9697 61.8392  ttauri  ttauri        0      0
02275482+6132578   36.9784 61.5494  ttauri  ttauri        0      0
02275578+6132066   36.9824 61.5352  ttauri  ttauri        1      1
02275819+6129524   36.9925 61.4979  ttauri  ttauri        0      0
02280212+6135072   37.0088 61.5853  ttauri  ttauri        0      0
02280494+6133494   37.0206 61.5637  ttauri  nomatch       -1     -1
02280977+6132028   37.0407 61.5341  ttauri  ttauri        1      1
02280995+6132562   37.0415 61.5490  ttauri  ttauri        0      0
02281085+6117570   37.0452 61.2992  ttauri  ttauri        1      1
02281159+6131009   37.0483 61.5169  ttauri  ttauri        0      0
02281510+6132227   37.0629 61.5397  ttauri  nomatch       -1     -1
02281693+6133111   37.0706 61.5531  ttauri  ttauri        1      1
02281759+6133531   37.0733 61.5648  ttauri  ttauri        1      1
02281849+6130526   37.0771 61.5146  ttauri  ttauri        0      0
02281914+6133137   37.0798 61.5538  ttauri  ttauri        1      1
02281989+6128449   37.0829 61.4791  ttauri  nomatch       -1     -1
02282392+6132402   37.0997 61.5445  ttauri  ttauri        0      0
02282520+6126173   37.1050 61.4381  ttauri  ttauri        0      0
02282581+6124555   37.1076 61.4154  ttauri  ttauri        1      1
02282692+6128163   37.1122 61.4712  ttauri  nomatch       -1     -1
02282759+6126368   37.1150 61.4436  ttauri  ttauri        0      0
02283067+6127313   37.1278 61.4587  ttauri  ttauri        1      1
02283121+6127191   37.1301 61.4553  ttauri  ttauri        1      1
02283160+6129519   37.1317 61.4978  ttauri  ttauri        0      0
02283233+6129549   37.1347 61.4986  ttauri  nomatch       -1     -1
02283245+6127217   37.1352 61.4561  ttauri  ttauri        0      0
02283282+6127182   37.1368 61.4551  ttauri  ttauri        0      0
02283507+6127076   37.1462 61.4521  ttauri  ttauri        0      0
02283508+6128052   37.1462 61.4681  ttauri  ttauri        0      0
02283539+6128083   37.1475 61.4690  ttauri  ttauri        0      0
02283848+6128570   37.1604 61.4825  ttauri  ttauri        0      0
02283933+6131349   37.1639 61.5264  ttauri  ttauri        0      0
02284550+6132384   37.1896 61.5440  ttauri  ttauri        0      0
02284700+6128524   37.1959 61.4812  ttauri  ttauri        0      0
02285030+6133179   37.2096 61.5550  ttauri  ttauri        1      1
02285220+6133397   37.2175 61.5610  ttauri  ttauri        0      0
02290097+6133330   37.2540 61.5592  herbig  nomatch       -1     -1
02290322+6133174   37.2634 61.5548  ttauri  nomatch       -1     -1
02290530+6133220   37.2721 61.5561  ttauri  ttauri        0      0
02291557+6132505   37.3149 61.5474  ttauri  ttauri        0      0


==> anc/table2b.dat <==
RA/DEC   IS_SOURCE_PRESENT_IN_CATALOG1? (1=y)  PRESENT_IN_CATALOG2? (1=y)
 34.3205 61.7373      1      1
 34.3420 61.7316      1      1
 34.3607 61.7223      1      1
 34.3929 61.6049      1      1
 34.4125 61.6081      1      1
 34.4231 61.5887      1      1
 34.4256 61.5655      1      1
 34.4273 61.6578      1      1
 34.4292 61.5008      1      1
 34.4355 61.4502      1      1
 34.4446 61.5470      1      1
 34.4679 61.5790      1      1
 34.4809 61.5818      1      1
 34.4963 61.5747      1      1
 34.5181 61.7191      1      1
 34.5183 61.5424      1      1
 34.5192 61.3730      1      1
 34.5256 61.7460      1      1
 34.5553 61.7587      1      1
 34.5629 61.6156      1      1
 34.5640 61.6146      1      1
 34.5677 61.7299      1      1
 34.5723 61.5972      1      1
 34.5833 61.4665      1      1
 34.5844 61.7199      1      1
 34.5858 61.1106      1      1
 34.5912 61.7664      1      1
 34.5926 61.6200      1      1
 34.5955 61.6464      1      1
 34.6010 61.7098      1      1
 34.6038 61.6861      1      1
 34.6064 61.4638      1      1
 34.6100 61.1367      1      1
 34.6213 61.1884      1      1
 34.6224 61.4852      1      1
 34.6230 61.6332      1      1
 34.6233 61.2267      1      1
 34.6250 61.1204      1      1
 34.6269 61.6638      1      1
 34.6278 61.5764      1      1
 34.6333 61.1633      1      1
 34.6360 61.0937      1      1
 34.6370 61.4505      1      1
 34.6376 61.2738      1      1
 34.6426 61.7061      1      1
 34.6450 61.4159      1      1
 34.6453 61.3427      1      1
 34.6488 61.4901      1      1
 34.6488 61.6593      1      1
 34.6530 61.3177      1      1
 34.6590 61.3952      1      1
 34.6639 61.2722      1      1
 34.6652 61.3315      1      1
 34.6667 61.0906      1      1
 34.6814 61.5782      1      1
 34.6840 61.1010      1      1
 34.6847 61.2997      1      1
 34.6859 61.2715      1      1
 34.6868 61.1768      1      1
 34.6963 61.0420      1      1
 34.6979 61.3303      1      1
 34.7106 61.4457      1      1
 34.7130 61.4717      1      1
 34.7167 61.5020      1      1
 34.7211 61.2820      1      1
 34.7235 61.1145      1      1
 34.7350 61.0331      1      1
 34.7423 61.4522      1      1
 34.7472 61.3300      1      1
 34.7480 61.0933      1      1
 34.7650 61.0192      1      1
 34.7701 61.0304      1      1
 34.7726 61.1417      1      1
 34.7760 61.0778      1      1
 34.7777 61.6075      1      1
 34.7786 61.7586      1      1
 34.7789 60.9935      1      1
 34.7817 61.4856      1      1
 34.8023 61.0265      1      1
 34.8040 61.7527      1      1
 34.8061 61.3306      1      1
 34.8156 61.3748      1      1
 34.8157 61.6321      1      1
 34.8176 61.3514      1      1
 34.8179 61.1294      1      1
 34.8191 61.1997      1      1
 34.8235 61.3497      1      1
 34.8282 61.4188      1      1
 34.8327 61.1688      1      1
 34.8348 61.4389      1      1
 34.8360 61.2989      1      1
 34.8425 61.4599      1      1
 34.8446 61.4569      1      1
 34.8565 61.5260      1      1
 34.8583 61.0805      1      1
 34.8609 61.0474      1      1
 34.8625 61.2768      1      1
 34.8691 61.2835      1      1
 34.8753 61.7430      1      1
 34.8805 61.4627      1      1
 34.8819 61.1731      1      1
 34.8832 61.6116      1      1
 34.8870 61.3888      1      1
 34.8873 61.7798      1      1
 34.8903 61.5284      1      1
 34.9019 61.5741      1      1
 34.9072 61.4811      1      1
 34.9092 61.6199      1      1
 34.9103 61.6431      1      1
 34.9160 61.6102      1      1
 34.9193 61.0656      1      1
 34.9206 61.5381      1      1
 34.9349 61.6303      1      1
 34.9440 61.5567      1      1
 34.9501 61.0435      1      1
 34.9547 61.6509      1      1
 34.9644 61.6200      1      1
 34.9768 61.1129      1      1
 34.9771 61.3735      1      1
 34.9778 61.0938      1      1
 34.9846 61.6195      1      1
 34.9866 61.5020      1      1
 34.9899 61.0675      1      1
 34.9914 61.3744      1      1
 34.9917 61.1336      1      1
 34.9931 61.0217      1      1
 34.9963 61.1574      1      1
 35.0014 61.2759      1      1
 35.0033 61.6680      1      1
 35.0064 61.1908      1      1
 35.0065 61.0486      1      1
 35.0085 61.2613      1      1
 35.0115 61.7854      1      1
 35.0144 61.1195      1      1
 35.0156 61.0917      1      1
 35.0156 61.0807      1      1
 35.0159 61.0320      1      1
 35.0168 61.3781      1      1
 35.0182 61.6215      1      1
 35.0182 61.7553      1      1
 35.0199 61.3174      1      1
 35.0220 61.7555      1      1
 35.0247 61.1162      1      1
 35.0249 61.0961      1      1
 35.0251 61.0934      0      1
 35.0394 61.1169      1      1
 35.0504 61.5831      1      1
 35.0581 61.1246      1      1
 35.0616 61.6933      1      1
 35.0653 61.3294      1      1
 35.0719 61.2681      1      1
 35.0725 61.0805      1      1
 35.0731 61.6331      1      1
 35.0757 61.3950      1      1
 35.0810 61.5660      1      1
 35.0832 61.6974      1      1
 35.0838 61.4897      1      1
 35.0934 61.2835      1      1
 35.0946 61.0888      1      1
 35.0992 61.0877      1      1
 35.1155 61.4416      1      1
 35.1169 61.0977      1      1
 35.1207 61.0633      1      1
 35.1257 61.0825      1      1
 35.1286 61.7451      1      1
 35.1295 61.3728      1      1
 35.1305 61.7291      1      1
 35.1324 61.3052      1      1
 35.1362 61.1704      1      1
 35.1407 61.2563      1      1
 35.1489 61.3450      1      1
 35.1491 61.4873      1      1
 35.1520 61.6755      1      1
 35.1659 61.3460      1      1
 35.1667 61.0221      1      1
 35.1681 61.2406      1      1
 35.1685 61.2370      1      1
 35.1712 61.5609      1      1
 35.1714 61.7339      1      1
 35.1775 61.7125      1      1
 35.1846 61.5721      1      1
 35.1929 61.3000      1      1
 35.1930 61.0961      1      1
 35.1997 61.0787      1      1
 35.2016 61.0226      1      1
 35.2041 61.1161      1      1
 35.2098 61.2881      1      1
 35.2150 61.6274      1      1
 35.2192 61.8099      1      1
 35.2263 61.0713      1      1
 35.2332 61.2264      1      1
 35.2363 61.4781      1      1
 35.2367 61.7562      1      1
 35.2378 61.5710      1      1
 35.2415 61.7458      1      1
 35.2417 61.2347      1      1
 35.2438 61.7211      1      1
 35.2510 61.2377      1      1
 35.2525 61.3030      1      1
 35.2527 61.6390      1      1
 35.2546 61.6916      1      1
 35.2588 61.1932      1      1
 35.2600 61.1261      1      1
 35.2606 61.1653      1      1
 35.2806 61.1619      1      1
 35.2814 61.2297      1      1
 35.2848 61.1590      1      1
 35.2894 61.7480      1      1
 35.2906 61.0406      1      1
 35.2980 61.2077      1      1
 35.2984 61.7049      1      1
 35.2995 61.7097      1      1
 35.3052 61.7896      1      1
 35.3079 61.4091      1      1
 35.3100 61.7445      1      1
 35.3105 61.5690      1      1
 35.3107 61.7866      1      1
 35.3113 61.1568      1      1
 35.3128 61.2405      1      1
 35.3196 61.0975      1      1
 35.3296 61.7116      1      1
 35.3327 61.1230      1      1
 35.3354 61.1558      1      1
 35.3368 61.5839      1      1
 35.3383 61.0941      1      1
 35.3424 61.6609      1      1
 35.3484 61.1388      1      1
 35.3506 61.2726      1      1
 35.3612 61.0859      1      1
 35.3643 61.0784      1      1
 35.3715 61.1489      1      1
 35.3740 61.0806      1      1
 35.3760 61.0798      1      1
 35.3839 61.1892      1      1
 35.3898 61.5704      1      1
 35.3958 61.1661      1      1
 35.3981 61.7320      1      1
 35.3987 61.8291      1      1
 35.4004 61.7490      1      1
 35.4005 61.7184      1      1
 35.4005 61.6481      1      1
 35.4009 61.4332      1      1
 35.4012 61.6380      1      1
 35.4036 61.1483      1      1
 35.4043 61.3626      1      1
 35.4066 61.7390      1      1
 35.4101 61.4268      1      1
 35.4111 61.3966      1      1
 35.4114 61.3303      1      1
 35.4145 61.2757      1      1
 35.4154 61.5147      1      1
 35.4186 61.4564      1      1
 35.4205 61.1908      1      1
 35.4235 61.7153      1      1
 35.4242 61.3836      1      1
 35.4258 61.2910      1      1
 35.4326 61.4365      1      1
 35.4371 61.4611      1      1
 35.4561 61.1048      1      1
 35.4581 61.4606      1      1
 35.4587 61.1092      1      1
 35.4606 61.7463      1      1
 35.4620 61.1003      1      1
 35.4631 61.5512      1      1
 35.4657 61.0775      1      1
 35.4665 61.6178      1      1
 35.4666 61.4971      1      1
 35.4684 61.2415      1      1
 35.4692 61.0922      1      1
 35.4702 61.7262      1      1
 35.4716 61.1130      1      1
 35.4780 61.7963      1      1
 35.4783 61.3110      1      1
 35.4791 61.1528      1      1
 35.4899 61.7621      1      1
 35.4916 61.1275      1      1
 35.4921 61.1071      1      1
 35.4937 61.1250      1      1
 35.4951 61.7391      1      1
 35.4971 61.1303      1      1
 35.5067 61.1228      1      1
 35.5071 61.6263      1      1
 35.5072 61.1170      1      1
 35.5075 61.0853      1      1
 35.5091 61.5439      1      1
 35.5149 61.1267      1      1
 35.5157 61.0865      1      1
 35.5204 61.6761      1      1
 35.5215 61.6496      1      1
 35.5232 61.1400      1      1
 35.5276 61.1264      1      1
 35.5298 61.4275      1      1
 35.5302 61.1175      1      1
 35.5304 61.0909      1      1
 35.5321 61.1469      1      1
 35.5327 61.5313      1      1
 35.5374 61.4128      1      1
 35.5377 61.4833      1      1
 35.5399 61.8240      1      1
 35.5399 61.7839      1      1
 35.5441 61.5837      1      1
 35.5467 61.5576      1      1
 35.5491 61.1222      1      1
 35.5508 61.1390      1      1
 35.5539 61.1539      1      1
 35.5559 61.8210      1      1
 35.5592 61.2761      1      1
 35.5593 61.1704      1      1
 35.5608 61.5171      1      1
 35.5617 61.5224      1      1
 35.5651 61.5617      1      1
 35.5657 61.6971      1      1
 35.5722 61.3266      1      1
 35.5732 61.1330      1      1
 35.5754 61.4013      1      1
 35.5822 61.4575      1      1
 35.5837 61.7898      1      1
 35.5854 61.1286      1      1
 35.5860 61.1965      1      1
 35.5965 61.4056      1      1
 35.5980 61.1018      1      1
 35.6006 61.2007      1      1
 35.6008 61.2072      1      1
 35.6052 61.4301      1      1
 35.6065 61.1344      1      1
 35.6072 61.3849      1      1
 35.6080 61.1524      1      1
 35.6116 61.7105      1      1
 35.6250 61.4674      1      1
 35.6251 61.3525      1      1
 35.6311 61.6230      1      1
 35.6344 61.5852      1      1
 35.6385 61.1554      1      1
 35.6389 61.6052      1      1
 35.6410 61.7933      1      1
 35.6421 61.3288      1      1
 35.6424 61.3096      1      1
 35.6507 61.7773      1      1
 35.6613 61.1246      1      1
 35.6642 61.6831      1      1
 35.6655 61.1489      1      1
 35.6725 61.1924      1      1
 35.6749 61.1592      1      1
 35.6818 61.1376      1      1
 35.6818 61.1234      1      1
 35.6836 61.1600      1      1
 35.6837 61.1231      1      1
 35.6947 61.3819      1      1
 35.7005 61.7680      1      1
 35.7006 61.0954      1      1
 35.7019 61.3337      1      1
 35.7073 61.1550      1      1
 35.7083 61.6178      1      1
 35.7087 61.5847      1      1
 35.7155 61.8536      1      1
 35.7197 61.1286      1      1
 35.7231 61.2757      1      1
 35.7275 61.8564      1      1
 35.7305 61.8200      1      1
 35.7323 61.4413      1      1
 35.7340 61.2737      1      1
 35.7340 61.2933      1      1
 35.7343 61.7476      1      1
 35.7367 61.7663      1      1
 35.7374 61.5007      1      1
 35.7406 61.8596      1      1
 35.7470 61.6489      1      1
 35.7503 61.4596      1      1
 35.7520 61.5437      1      1
 35.7539 61.7582      1      1
 35.7583 61.3953      1      1
 35.7596 61.5509      1      1
 35.7597 61.4472      1      1
 35.7602 61.2414      1      1
 35.7646 61.5389      1      1
 35.7654 61.3879      1      1
 35.7656 61.7363      1      1
 35.7658 61.4532      1      1
 35.7680 61.5422      1      1
 35.7684 61.1484      1      1
 35.7699 61.7187      1      1
 35.7741 61.7926      1      1
 35.7768 61.7534      1      1
 35.7788 61.2982      1      1
 35.7831 61.0609      1      1
 35.7843 61.1731      1      1
 35.7852 61.8065      1      1
 35.7860 61.3579      1      1
 35.7881 61.8306      1      1
 35.7890 61.7184      1      1
 35.7890 61.8299      1      1
 35.7893 61.2743      1      1
 35.7899 61.5555      1      1
 35.7924 61.8580      1      1
 35.7926 61.5807      1      1
 35.7930 61.2877      1      1
 35.7957 61.0983      1      1
 35.7974 61.2298      1      1
 35.8001 61.3968      1      1
 35.8006 61.5482      1      1
 35.8014 61.4728      1      1
 35.8029 61.5755      1      1
 35.8090 61.4746      1      1
 35.8117 61.0952      1      1
 35.8141 61.4375      1      1
 35.8146 61.7906      1      1
 35.8177 61.5612      1      1
 35.8186 61.1010      1      1
 35.8210 61.2842      1      1
 35.8229 61.0795      1      1
 35.8317 61.0824      1      1
 35.8334 61.4005      1      1
 35.8341 61.7549      1      1
 35.8369 61.4944      1      1
 35.8373 61.8381      1      1
 35.8433 61.3303      1      1
 35.8454 61.8259      1      1
 35.8476 61.2439      1      1
 35.8535 61.2125      1      1
 35.8550 61.2760      1      1
 35.8579 61.3915      1      1
 35.8585 61.6984      1      1
 35.8618 61.2254      1      1
 35.8650 61.5386      1      1
 35.8652 61.5358      1      1
 35.8725 61.4716      1      1
 35.8735 61.2549      1      1
 35.8793 61.7493      1      1
 35.8820 61.2783      1      1
 35.8857 61.7465      1      1
 35.8981 61.7822      1      1
 35.9022 61.5429      1      1
 35.9085 61.3681      1      1
 35.9094 61.2034      1      1
 35.9184 61.5921      1      1
 35.9206 61.4599      1      1
 35.9241 61.7524      1      1
 35.9241 61.1328      1      1
 35.9241 61.6693      1      1
 35.9242 61.6995      1      1
 35.9252 61.8498      1      1
 35.9260 61.6692      1      1
 35.9305 61.7528      1      1
 35.9344 61.6054      1      1
 35.9381 61.3239      1      1
 35.9436 61.6241      1      1
 35.9454 61.5222      1      1
 35.9585 61.6255      1      1
 35.9604 61.3806      1      1
 35.9607 61.7754      1      1
 35.9611 61.1950      1      1
 35.9765 61.5943      1      1
 35.9773 61.3022      1      1
 35.9798 61.4971      1      1
 35.9820 61.5629      1      1
 35.9827 61.6913      1      1
 35.9833 61.2074      1      1
 35.9838 61.5631      1      1
 35.9878 61.6906      1      1
 35.9956 61.2623      1      1
 35.9994 61.6723      1      1
 36.0000 61.5877      1      1
 36.0023 61.2194      1      1
 36.0059 61.7704      1      1
 36.0119 61.1779      1      1
 36.0127 61.5477      0      1
 36.0156 61.6126      1      1
 36.0181 61.5986      1      1
 36.0182 61.3607      1      1
 36.0221 61.5801      1      1
 36.0221 61.5462      1      1
 36.0297 61.2899      1      1
 36.0349 61.3157      1      1
 36.0350 61.7828      1      1
 36.0360 61.7353      1      1
 36.0364 61.1274      1      1
 36.0409 61.3420      1      1
 36.0481 61.2439      1      1
 36.0511 61.7293      1      1
 36.0518 61.5320      1      1
 36.0528 61.1333      1      1
 36.0603 61.4518      0      1
 36.0639 61.4907      1      1
 36.0684 61.7125      1      1
 36.0716 61.2551      1      1
 36.0787 61.2424      1      1
 36.0790 61.6230      1      1
 36.0791 61.7694      1      1
 36.0800 61.1981      1      1
 36.0806 61.5103      1      1
 36.0831 61.1248      1      1
 36.0860 61.7221      1      1
 36.0860 61.7090      1      1
 36.0872 61.6370      1      1
 36.0877 61.7083      1      1
 36.0886 61.4814      1      1
 36.0921 61.4149      1      1
 36.0954 61.2464      1      1
 36.0963 61.6034      1      1
 36.0969 61.2459      1      1
 36.1003 61.5839      1      1
 36.1007 61.5071      1      1
 36.1010 61.4623      1      1
 36.1054 61.5588      1      1
 36.1056 61.5562      1      1
 36.1056 61.5647      1      1
 36.1063 61.7839      1      1
 36.1103 61.2829      1      1
 36.1118 61.4876      1      1
 36.1139 61.6185      1      1
 36.1152 61.1452      1      1
 36.1157 61.1390      1      1
 36.1216 61.5060      1      1
 36.1227 61.3080      1      1
 36.1297 61.4789      1      1
 36.1325 61.8391      1      1
 36.1352 61.7642      1      1
 36.1353 61.5397      1      1
 36.1374 61.5215      1      1
 36.1425 61.4688      1      1
 36.1428 61.9237      1      1
 36.1447 61.8411      1      1
 36.1497 61.3648      1      1
 36.1515 61.6414      1      1
 36.1518 61.4819      1      1
 36.1522 61.6605      1      1
 36.1561 61.9182      1      1
 36.1569 61.4181      1      1
 36.1571 61.6077      1      1
 36.1608 61.8490      1      1
 36.1609 61.2896      1      1
 36.1629 61.8747      1      1
 36.1635 61.4805      1      1
 36.1662 61.5302      1      1
 36.1702 62.0534      1      1
 36.1710 61.2392      1      1
 36.1752 61.8572      1      1
 36.1760 61.7840      1      1
 36.1761 61.7839      1      1
 36.1788 61.9536      1      1
 36.1807 62.0029      1      1
 36.1813 61.8992      1      1
 36.1836 61.7616      1      1
 36.1840 61.9174      1      1
 36.1849 61.6723      1      1
 36.1855 61.6153      1      1
 36.1859 61.6141      1      1
 36.1867 61.5398      1      1
 36.1869 61.5968      1      1
 36.1887 61.5958      1      1
 36.1903 61.5419      1      1
 36.1921 61.1481      1      1
 36.1934 61.7171      1      1
 36.1944 61.7747      1      1
 36.1948 62.0076      1      1
 36.1974 62.0202      1      1
 36.1989 61.8881      1      1
 36.2012 61.5452      1      1
 36.2031 61.9144      1      1
 36.2048 61.1695      1      1
 36.2049 61.3129      1      1
 36.2061 62.0164      1      1
 36.2079 61.3059      1      1
 36.2150 61.7632      1      1
 36.2202 61.2980      1      1
 36.2221 61.8156      1      1
 36.2253 61.1838      1      1
 36.2275 61.8315      1      1
 36.2329 61.6348      1      1
 36.2373 61.3296      1      1
 36.2375 61.3383      1      1
 36.2431 61.2994      1      1
 36.2444 61.8408      1      1
 36.2497 61.1512      1      1
 36.2497 61.4362      1      1
 36.2522 61.3291      1      1
 36.2547 61.5274      1      1
 36.2548 61.8811      1      1
 36.2551 61.8723      1      1
 36.2554 61.8295      1      1
 36.2557 62.0560      1      1
 36.2574 61.2822      1      1
 36.2615 61.7941      1      1
 36.2615 61.6264      1      1
 36.2716 61.2962      1      1
 36.2772 62.0852      1      1
 36.2792 61.3827      1      1
 36.2835 61.2785      1      1
 36.2873 61.8039      1      1
 36.2874 61.3206      1      1
 36.2941 61.8703      1      1
 36.2942 61.1858      1      1
 36.2977 61.6036      1      1
 36.2994 61.5848      1      1
 36.3046 61.9283      1      1
 36.3093 61.3716      1      1
 36.3122 61.2715      1      1
 36.3129 61.2072      1      1
 36.3184 61.3702      1      1
 36.3367 61.8308      1      1
 36.3462 61.5291      1      1
 36.3566 61.1401      1      1
 36.3575 61.2584      1      1
 36.3685 61.7991      1      1
 36.3746 61.2938      1      1
 36.3775 61.1752      1      1
 36.3809 61.5674      1      1
 36.3840 61.1901      1      1
 36.3841 61.5410      1      1
 36.3874 61.5698      1      1
 36.3910 61.2298      1      1
 36.3973 61.2307      1      1
 36.3977 61.4358      1      1
 36.4093 61.1968      1      1
 36.4104 61.1534      1      1
 36.4126 61.8328      1      1
 36.4156 61.4139      1      1
 36.4161 61.4036      1      1
 36.4234 61.8569      1      1
 36.4242 61.3816      1      1
 36.4251 61.8530      1      1
 36.4318 61.3925      1      1
 36.4419 61.4001      1      1
 36.4421 61.3111      1      1
 36.4435 61.8912      1      1
 36.4467 61.8355      1      1
 36.4574 61.4832      1      1
 36.4749 61.4363      1      1
 36.4891 61.9211      1      1
 36.5048 61.3058      1      1
 36.5049 61.9375      1      1
 36.5090 61.4663      1      1
 36.5262 61.3598      1      1
 36.5269 61.8440      1      1
 36.5304 62.0485      1      1
 36.5339 61.9413      1      1
 36.5367 61.3885      1      1
 36.5442 61.3728      1      1
 36.5534 61.4582      1      1
 36.5583 61.8589      1      1
 36.5713 61.2737      1      1
 36.5840 61.8906      1      1
 36.5869 61.8248      1      1
 36.5923 61.5671      1      1
 36.5948 61.4615      1      1
 36.5984 61.4078      1      1
 36.5992 61.8570      1      1
 36.6170 61.3598      1      1
 36.6205 61.9745      1      1
 36.6338 61.3209      1      1
 36.6440 61.9288      1      1
 36.6566 62.0321      1      1
 36.6577 61.2778      1      1
 36.6648 62.0311      1      1
 36.6650 61.2851      1      1
 36.6660 61.9433      1      1
 36.6704 61.2976      1      1
 36.6726 61.7762      1      1
 36.6779 62.0105      1      1
 36.6779 61.4761      1      1
 36.6821 61.8718      1      1
 36.6828 61.7965      1      1
 36.6836 61.3969      1      1
 36.6889 62.1210      1      1
 36.6924 61.3363      1      1
 36.7048 61.4178      1      1
 36.7081 62.0938      1      1
 36.7101 61.4265      1      1
 36.7170 61.8919      1      1
 36.7184 61.9150      1      1
 36.7219 61.4807      1      1
 36.7257 61.6134      1      1
 36.7300 61.9893      1      1
 36.7306 61.6253      1      1
 36.7319 61.9629      1      1
 36.7393 62.1569      1      1
 36.7412 61.6259      1      1
 36.7601 61.2993      1      1
 36.7904 61.4153      1      1
 36.8191 62.1556      1      1
 36.8204 61.3889      1      1
 36.8232 61.4494      1      1
 36.8306 61.4538      1      1
 36.8437 61.6253      1      1
 36.8457 61.5996      1      1
 36.8682 61.3946      1      1
 36.8742 61.6395      1      1
 36.8772 62.1575      1      1
 36.8790 61.3109      1      1
 36.8856 61.3924      1      1
 36.8884 61.9887      1      1
 36.9014 61.8426      1      1
 36.9136 61.4833      1      1
 36.9235 61.7958      1      1
 36.9345 62.1086      1      1
 36.9596 62.0446      1      1
 36.9600 61.3467      1      1
 36.9644 61.8944      1      1
 36.9727 62.0500      1      1
 36.9782 61.8361      1      1
 36.9818 62.0779      1      1
 36.9892 62.0919      1      1
 36.9937 62.0794      1      1
 37.0018 61.8840      1      1
 37.0040 61.2954      1      1
 37.0087 61.9712      1      1
 37.0136 62.0178      1      1
 37.0145 61.7701      1      1
 37.0224 61.7640      1      1
 37.0243 61.8757      1      1
 37.0305 61.9288      1      1
 37.0320 61.8151      1      1
 37.0352 61.8175      1      1
 37.0421 61.8879      1      1
 37.0502 62.1369      1      1
 37.0614 62.0451      1      1
 37.0715 61.9531      1      1
 37.0780 61.7580      1      1
 37.0860 62.1204      1      1
 37.0874 61.8671      1      1
 37.0944 62.1405      1      1
 37.0955 61.8888      1      1
 37.0991 61.9351      1      1
 37.1070 62.0028      1      1
 37.1101 62.1548      1      1
 37.1190 62.0513      1      1
 37.1507 61.4831      1      1
 37.1764 61.5332      1      1
 37.1837 61.4050      1      1
 37.2009 61.3920      1      1
 37.2025 61.4135      1      1
 37.2083 61.4808      1      1
 37.2119 61.4797      1      1
 37.2161 61.4362      1      1
 37.2203 61.4394      1      1
 37.2207 61.4728      1      1
 37.2220 61.4431      1      1
 37.2247 61.6666      1      1
 37.2252 61.4697      1      1
 37.2284 61.4521      1      1
 37.2353 61.4233      1      1
 37.2370 61.3783      1      1
 37.2379 61.5899      1      1
 37.2474 61.4926      1      1
 37.2508 61.4795      1      1
 37.2578 61.5933      1      1
 37.2582 61.4861      1      1
 37.2615 61.3710      1      1
 37.2683 61.5736      1      1
 37.2821 61.5733      1      1
 37.3071 61.4873      1      1
 37.3360 61.4114      1      1


==> anc/table3.dat <==
IRAC PHOTOMETRY
  ch1(mag)  err    ch2     err     ch3      err     ch4     err    MIPS24   err

  11.869   0.006  11.836   0.008  11.777   0.028  11.886   0.094   8.342   0.093
  12.831   0.011  12.823   0.012  12.871   0.062  12.446   0.161   8.542   0.101
  13.207   0.012  13.191   0.016  13.206   0.071  13.247   0.133   8.499   0.154
  12.714   0.010  12.686   0.012  12.744   0.046  12.794   0.138   8.618   0.072
  11.823   0.007  11.757   0.008  11.680   0.028  11.673   0.054   9.009   0.104
  12.081   0.007  12.049   0.009  11.929   0.028  12.033   0.089   9.339   0.190
  12.460   0.009  12.061   0.009  11.809   0.030  11.294   0.076   7.900   0.363
  12.976   0.011  12.981   0.014  12.864   0.052  12.947   0.178   9.028   0.139
  11.906   0.007  11.865   0.008  11.862   0.037  11.922   0.157   7.918   0.047
  14.015   0.017  13.653   0.019  13.379   0.059  12.286   0.056   9.156   0.098
  13.150   0.012  13.081   0.015  13.160   0.070  13.162   0.191   9.134   0.190
  13.643   0.013  13.063   0.014  12.650   0.041  12.009   0.027   8.410   0.043
  11.961   0.006  11.910   0.008  11.884   0.029  11.992   0.065   8.623   0.138
  13.421   0.014  12.954   0.014  12.614   0.043  12.028   0.036   8.566   0.066
  11.173   0.005  10.781   0.005  10.296   0.011   9.200   0.008     NaN     NaN
  13.592   0.022  13.558   0.019  13.374   0.102  12.456   0.126   8.431   0.080
   8.583   0.007   8.627   0.009   8.443   0.005   8.420   0.009   5.587   0.059
  12.469   0.009  12.431   0.011  12.412   0.050  12.161   0.189   8.143   0.062
  10.923   0.027  10.390   0.006   9.787   0.010   8.881   0.014   5.251   0.044
  12.619   0.009  12.631   0.012  12.641   0.054  12.276   0.148   7.975   0.071
  12.353   0.009  12.344   0.011  12.211   0.060  11.749   0.194   7.431   0.197
  12.540   0.008  12.205   0.009  11.872   0.023  10.983   0.026     NaN     NaN
  12.925   0.012  12.941   0.017  12.757   0.063  12.589   0.123   8.624   0.173
  12.067   0.007  12.027   0.009  12.027   0.027  11.957   0.070   9.313   0.161
  10.762   0.004  10.724   0.005  10.664   0.015  10.743   0.066   7.515   0.135
  12.474   0.008  12.458   0.011  12.327   0.043  12.345   0.155   8.164   0.062
  13.226   0.012  12.839   0.013  12.496   0.040  11.819   0.068   9.098   0.311
  14.109   0.018  13.813   0.020  13.527   0.079  12.743   0.066   9.272   0.152
  13.043   0.011  12.717   0.012  12.337   0.038  11.693   0.052   8.585   0.240
  12.825   0.010  12.810   0.013  12.739   0.040  12.611   0.089   9.963   0.198
  16.020   0.057  15.829   0.072  16.143   0.543  17.729   8.851   6.921   0.078
  12.530   0.008  12.499   0.011  12.553   0.038  12.646   0.095   9.203   0.198
  10.993   0.004  10.466   0.005   9.702   0.008   8.150   0.005   4.299   0.023
  15.258   0.036  14.371   0.029  13.292   0.070  12.255   0.098   9.691   0.450
  14.274   0.019  13.869   0.020  13.602   0.081  12.435   0.126   8.922   0.378
  13.776   0.017  13.678   0.023  13.889   0.082  16.346   2.436   5.295   0.007
  13.089   0.011  12.972   0.013  12.786   0.052  12.556   0.115   8.723   0.112
  12.951   0.010  12.935   0.013  12.940   0.050  12.651   0.077   9.781   0.189
  13.789   0.016  12.675   0.012  11.702   0.021  10.702   0.030   6.346   0.025
  12.729   0.009  12.324   0.010  11.910   0.024  11.315   0.049   7.913   0.198
  12.598   0.009  12.039   0.009  11.477   0.021  10.528   0.035   7.263   0.095
  13.069   0.010  12.992   0.014  12.919   0.062  13.006   0.175   8.172   0.046
  11.692   0.006  11.681   0.008  11.637   0.023  11.514   0.044   8.462   0.176
  12.748   0.009  12.737   0.012  12.670   0.036  12.819   0.106   9.852   0.176
  13.448   0.014  13.365   0.017  13.178   0.076  12.863   0.192   8.278   0.151
  13.514   0.013  13.457   0.017  13.402   0.101  12.897   0.166   8.792   0.115
   9.740   0.003   8.888   0.003   7.943   0.004   7.188   0.004   3.932   0.022
  13.146   0.012  13.015   0.019  13.156   0.126  13.577   0.801   6.079   0.015
  12.479   0.008  12.249   0.009  12.332   0.028  12.409   0.049   9.764   0.164
  12.431   0.010  12.410   0.010  12.308   0.036  12.421   0.105   9.199   0.124
  14.012   0.032  13.806   0.044  13.637   0.245  13.040   0.706   6.706   0.069
  11.105   0.005  10.762   0.005  10.399   0.011   9.726   0.007   7.185   0.023
  14.863   0.076  14.570   0.116  14.381   0.821  11.575   0.241   5.519   0.058
  12.581   0.020  11.476   0.014  10.556   0.031   9.574   0.061   4.664   0.022
   9.671   0.003   8.967   0.004   8.259   0.005   7.145   0.011   3.497   0.031
  13.248   0.012  13.132   0.015  13.069   0.053  12.672   0.114   8.828   0.132
  12.926   0.011  12.943   0.015  12.820   0.057  12.476   0.128   8.434   0.198
  13.724   0.047  13.189   0.044  12.367   0.146  11.104   0.256   5.461   0.144
  12.433   0.014  11.664   0.012  11.032   0.050  10.434   0.066   5.576   0.206
  10.665   0.005  10.657   0.006  10.614   0.025  10.616   0.112   7.022   0.047
  11.477   0.005  11.433   0.007  11.350   0.020  11.291   0.048   8.339   0.123
  12.527   0.020  12.140   0.031  12.036   0.167  11.886   0.643   4.463   0.044
  12.180   0.018  11.923   0.029  11.822   0.158  12.183   0.937   4.634   0.062
  14.582   0.084  14.158   0.050  13.376   0.342  11.812   0.428   4.973   0.044
  15.648   0.089  15.447   0.098  14.638   0.672  14.058   1.908   6.832   0.107
  15.973   0.206  15.758   0.165  15.583   2.342  14.510   4.745   6.646   0.186
  13.778   0.016  13.711   0.020  13.575   0.133  12.671   0.185   7.707   0.024
  14.117   0.050  14.773   0.084  14.094   0.715  12.559   1.081   6.017   0.159
  11.212   0.005  11.126   0.006  11.040   0.016  10.973   0.043   7.729   0.187
  15.186   0.084  15.109   0.077     NaN     NaN     NaN     NaN   6.921   0.150
  15.887   0.111  15.828   0.106  14.282   0.287  12.969   0.503   6.934   0.075
  12.956   0.013  12.883   0.027  12.650   0.059  12.259   0.091   9.378   0.135
  14.898   0.037  13.752   0.021  12.769   0.064  11.818   0.108   8.673   0.817
  14.474   0.025  13.956   0.025  13.340   0.086  12.149   0.152   7.807   0.363
  15.760   0.099  15.427   0.073  13.950   0.342  12.040   0.236   6.117   0.015
  13.582   0.014  13.226   0.015  12.764   0.051  12.170   0.073   8.260   0.342
  13.089   0.014  12.755   0.013  12.270   0.051  11.676   0.154   8.005   0.460
  15.209   0.079  15.423   0.100  13.960   0.442  13.212   1.214   6.749   0.176
  12.796   0.011  12.402   0.011  12.138   0.053  11.398   0.113   7.899   0.376
  12.685   0.009  12.673   0.012  12.615   0.046  12.448   0.141   8.915   0.146
  15.136   0.062  15.056   0.060  18.360  13.467     NaN     NaN   6.787   0.060
  14.836   0.128  14.750   0.084  12.769   0.216  11.031   0.180   5.955   0.101
  13.340   0.050  13.268   0.040  12.157   0.224  10.771   0.344   5.524   0.103
  14.509   0.057  14.479   0.046  13.807   0.306  12.287   0.417   6.705   0.152
  15.425   0.072  15.542   0.132  14.233   0.195  12.568   0.248   6.801   0.084
  11.280   0.005  11.222   0.006  11.114   0.026  11.067   0.097   7.267   0.152
  14.629   0.052  14.558   0.069  13.331   0.446  12.024   0.716   6.476   0.199
  15.688   0.113  15.691   0.129  13.782   0.266  12.403   0.363   6.896   0.077
  14.853   0.056  14.170   0.028  13.630   0.113  12.614   0.157   8.019   0.064
  14.879   0.067  14.724   0.060  14.038   0.349  13.033   0.847   6.843   0.115
  12.948   0.011  12.609   0.012  12.194   0.042  11.458   0.093   8.425   0.535
  13.823   0.030  13.122   0.020  12.298   0.093  11.160   0.148     NaN     NaN
  13.227   0.013  12.696   0.012  12.093   0.033  11.339   0.051   8.034   0.061
  13.114   0.011  13.122   0.015  13.046   0.059  12.601   0.139   7.176   0.052
  14.087   0.023  14.002   0.028  14.019   0.322  13.842   1.511   6.629   0.110
  16.526   0.167  15.128   0.048  17.285   3.048     NaN     NaN   6.547   0.050
  13.181   0.016  13.194   0.019  13.068   0.063  13.139   0.164   9.258   0.120
  12.428   0.009  12.433   0.011  12.281   0.031  12.334   0.080   8.820   0.069
  12.321   0.007  12.215   0.009  12.186   0.029  12.312   0.049   8.986   0.177
  14.489   0.056  14.484   0.054  13.319   0.209  11.994   0.354   6.741   0.138
  12.207   0.020  11.275   0.013  10.329   0.017   9.290   0.027   4.320   0.115
  12.341   0.008  12.343   0.014  12.305   0.046  12.149   0.147   8.665   0.180
  13.207   0.012  13.136   0.014  13.062   0.050  13.244   0.102   9.510   0.194
  14.944   0.045  14.858   0.046  15.458   0.577  15.773   3.177   6.872   0.063
  13.642   0.014  13.099   0.015  12.675   0.048  11.797   0.048   8.882   0.322
  14.730   0.044  14.580   0.048  14.283   0.384  12.690   0.460   6.908   0.198
  15.602   0.052  15.616   0.099  14.827   0.320  14.505   1.115   6.238   0.179
  12.881   0.035  12.741   0.035  12.585   0.407  11.724   0.908   5.513   0.040
  13.229   0.011  12.869   0.013  12.535   0.036  11.906   0.066   9.037   0.303
  12.827   0.010  12.742   0.012  12.732   0.050  12.831   0.058   9.990   0.190
  12.268   0.007  12.182   0.009  12.220   0.035  12.252   0.110   7.550   0.046
  16.001   0.079  16.075   0.196  15.497   0.497  17.404   9.076   6.604   0.030
  14.932   0.050  15.003   0.075  14.334   0.456  12.727   0.576   6.602   0.062
  14.676   0.027  14.199   0.027  13.662   0.093  12.686   0.166   7.966   0.125
  12.709   0.009  12.434   0.011  12.173   0.040  11.727   0.065   6.216   0.068
  15.252   0.072  15.200   0.075  13.638   0.315  12.077   0.407   6.467   0.098
  15.483   0.076  15.345   0.057  14.683   0.543  13.493   1.045   6.889   0.097
  15.601   0.060  15.549   0.079  14.724   0.245  13.262   0.355   6.258   0.065
  12.335   0.008  11.801   0.008  11.300   0.019  10.408   0.033   7.470   0.064
  15.137   0.108  15.116   0.117  13.033   0.303  11.373   0.346   6.303   0.085
  13.420   0.015  12.869   0.014  12.329   0.066  11.486   0.184   7.408   0.267
  11.635   0.006  11.395   0.007  11.088   0.017  10.253   0.016   7.358   0.300
  15.302   0.030  14.401   0.028  13.635   0.068  12.453   0.044  10.089   0.715
  12.523   0.008  12.040   0.009  11.418   0.018  10.643   0.021   8.593   0.120
  14.792   0.115  14.780   0.109  13.176   0.473  10.783   0.190   5.959   0.092
  14.507   0.068  14.530   0.061  14.031   0.633  15.839  10.606   5.909   0.199
  13.412   0.013  13.284   0.016  13.273   0.079  12.951   0.115   8.045   0.116
  13.013   0.010  12.623   0.011  12.274   0.032  11.389   0.045  10.783  10.184
  14.412   0.029  14.294   0.042  14.534   0.194     NaN     NaN   6.799   0.136
  13.867   0.036  13.071   0.027  12.451   0.072  11.270   0.082   5.509   0.018
  11.689   0.006  11.609   0.007  11.602   0.024  11.828   0.068   6.042   0.190
  11.090   0.015  10.638   0.018  10.134   0.015   9.155   0.042   4.158   0.015
  13.483   0.014  13.291   0.016  13.341   0.069  14.252   0.458   6.748   0.080
  11.640   0.006  11.061   0.006  10.589   0.012   9.954   0.016   6.866   0.310
  14.362   0.029  13.984   0.028  13.702   0.093  12.867   0.110   6.994   0.530
  15.273   0.042  14.330   0.037  13.590   0.127  12.801   0.191     NaN     NaN
  12.157   0.008  12.162   0.010  12.163   0.039  12.247   0.131   6.655   0.169
  12.794   0.011  12.281   0.010  11.952   0.028  11.252   0.023   6.956   0.363
  12.720   0.011  12.298   0.010  11.911   0.035  11.207   0.057   5.729   0.149
  15.210   0.085  15.348   0.114  13.788   0.371  12.166   0.352   6.820   0.038
  15.093   0.057  14.789   0.068  14.635   0.389     NaN     NaN   5.906   0.033
  12.712   0.010  12.238   0.010  11.773   0.051  11.256   0.104   8.460   0.740
  15.303   0.056  14.502   0.042  13.947   0.127  12.378   0.093   6.773   0.091
  13.491   0.017  13.233   0.018  12.892   0.061  11.851   0.103   5.802   0.205
  13.813   0.016  13.108   0.015  12.535   0.052  11.582   0.092   7.887   0.227
  10.555   0.003   9.950   0.004   9.420   0.007   8.857   0.007     NaN     NaN
  12.863   0.010  12.863   0.013  12.871   0.061  12.616   0.093   9.273   0.140
  14.013   0.017  13.860   0.022  14.034   0.125  13.477   0.381   6.126   0.106
  14.874   0.036  14.818   0.047  14.696   0.254  14.393   0.363   6.711   0.150
  13.393   0.022  12.688   0.015  12.169   0.034  11.440   0.053   7.117   0.555
  14.576   0.142  14.784   0.135  16.602  13.731  12.814   2.280   6.132   0.084
  13.179   0.015  12.696   0.013  12.104   0.043  11.068   0.073   6.260   0.085
  14.373   0.073  14.280   0.056  14.275   1.057     NaN     NaN   6.633   0.142
  12.055   0.007  11.990   0.009  11.925   0.030  12.047   0.128   7.851   0.090
  15.520   0.045  15.401   0.057  16.020   0.750  14.196   0.515   6.519   0.187
  13.462   0.016  12.980   0.014  12.467   0.053  11.715   0.106   7.400   0.248
  13.035   0.010  12.427   0.010  11.916   0.027  11.164   0.029   8.209   0.598
  14.823   0.029  14.767   0.046  14.444   0.186  13.926   0.501   5.180   0.146
  14.865   0.079  14.795   0.069  13.449   0.368  11.885   0.474   6.695   0.103
  15.803   0.056  15.564   0.074  15.386   0.354     NaN     NaN   5.653   0.048
  15.841   0.081  15.668   0.095  15.229   0.379  13.763   0.604   6.275   0.117
  14.321   0.022  14.068   0.023  13.655   0.086  12.961   0.106   9.584   0.455
  14.796   0.029  14.801   0.041  14.714   0.156  14.170   0.469   5.881   0.021
  13.700   0.041  13.579   0.032     NaN     NaN     NaN     NaN   6.472   0.086
  11.613   0.006  11.460   0.007  11.330   0.019  11.433   0.055   8.396   0.066
  11.579   0.006  11.078   0.006  10.755   0.016  10.238   0.016   6.994   0.228
  14.472   0.022  14.022   0.026  13.566   0.090  12.719   0.161     NaN  -0.683
  14.187   0.028  13.654   0.029  13.397   0.090  12.650   0.112   8.495   1.052
  15.207   0.037  14.998   0.051  14.727   0.275     NaN     NaN   6.017   0.086
  13.156   0.011  12.528   0.012  11.996   0.030  11.078   0.049   7.796   0.172
  12.836   0.010  12.819   0.012  12.684   0.041  12.507   0.067   9.111   0.174
  13.019   0.011  12.546   0.011  12.343   0.042  11.745   0.053   6.914   0.134
  13.131   0.011  12.561   0.011  11.920   0.027  10.912   0.031   6.568   0.040
  14.944   0.064  14.822   0.061  13.313   0.243  12.081   0.418   6.534   0.167
  12.729   0.009  12.481   0.011  12.259   0.029  11.671   0.036   8.827   0.074
  14.546   0.026  13.423   0.019  12.487   0.052  11.645   0.114   7.357   0.150
  13.483   0.017  12.557   0.012  11.800   0.035  11.109   0.065   7.845   0.121
  12.894   0.010  12.803   0.012  12.736   0.050  12.890   0.197   7.713   0.058
  12.811   0.010  12.789   0.012  12.694   0.049  12.429   0.089   8.654   0.168
  12.894   0.011  12.016   0.009  11.358   0.025  10.546   0.048   7.193   0.094
  13.492   0.014  13.475   0.018  13.350   0.072  13.225   0.183   8.976   0.175
  11.883   0.006  11.802   0.008  11.594   0.022  11.517   0.059   8.972   0.123
  12.714   0.038  12.585   0.061  12.568   0.114  11.885   0.154   4.257   0.006
  10.702   0.006  10.677   0.007  10.546   0.021     NaN     NaN   5.888   0.011
   9.361   0.010   8.755   0.003   8.084   0.004   6.640   0.008   3.392   0.021
  13.564   0.017  13.501   0.043  13.674   0.229  13.219   0.629   4.961   0.009
  14.860   0.096  14.863   0.102  13.638   0.549  11.276   0.235   6.392   0.030
  14.299   0.028  14.098   0.028  13.658   0.137  12.293   0.181   8.358   0.268
  12.428   0.009  11.284   0.007  10.178   0.012   9.568   0.030   5.804   0.050
  12.221   0.008  12.174   0.009  12.146   0.034  12.241   0.095   8.318   0.143
  14.852   0.042  13.696   0.026  12.818   0.073  12.151   0.180   5.789   0.037
  13.345   0.022  12.962   0.015  12.560   0.093  11.907   0.263   6.491   0.101
  16.157   0.088  14.391   0.034  15.131   0.508     NaN     NaN   5.946   0.021
  13.775   0.016  13.717   0.022  13.658   0.076  13.377   0.156   8.846   0.138
  11.761   0.006  11.734   0.008  11.575   0.021  11.610   0.047   8.828   0.187
  13.253   0.015  13.152   0.016  12.927   0.075  12.172   0.151   7.188   0.148
  11.033   0.004  10.481   0.004  10.015   0.009   9.340   0.012   6.520   0.047
  14.128   0.025  14.022   0.030  13.596   0.229  11.926   0.240   6.175   0.025
  11.062   0.005  11.028   0.006  10.849   0.029  10.822   0.121   6.889   0.132
  13.570   0.013  13.134   0.014  12.705   0.043  11.977   0.064   8.230   0.181
  12.375   0.007  12.362   0.010  12.267   0.027  12.287   0.051   9.543   0.151
  12.093   0.008  12.035   0.010  12.087   0.075  11.808   0.243   6.894   0.059
  14.682   0.066  14.403   0.076  13.675   0.651  11.530   0.496   5.823   0.085
  12.929   0.011  12.277   0.010  11.750   0.035  11.108   0.072   7.349   0.253
  13.128   0.011  13.149   0.015  12.887   0.062  12.562   0.134   7.985   0.119
  14.955   0.055  14.779   0.052  15.236   0.839  13.371   0.760   6.626   0.042
  12.326   0.008  12.317   0.010  12.213   0.036  12.165   0.107   8.855   0.120
  12.135   0.010  12.085   0.011  12.083   0.104  11.733   0.397   6.684   0.179
  11.928   0.006  11.893   0.008  11.876   0.031  11.767   0.058   8.155   0.173
   9.011   0.008   9.018   0.003   8.863   0.011   8.961   0.055   5.699   0.153
  10.618   0.004  10.517   0.005  10.447   0.023  10.550   0.092   6.508   0.082
  15.231   0.090  15.107   0.089  14.064   0.439  12.813   0.792   6.968   0.161
  12.824   0.010  12.454   0.011  12.199   0.043  11.595   0.101   9.771   1.838
  13.004   0.011  12.973   0.014  12.951   0.054  12.684   0.110   9.111   0.149
  13.579   0.013  13.556   0.021  13.388   0.066  13.253   0.158   9.539   0.146
  14.267   0.019  13.621   0.020  12.915   0.056  12.254   0.094   9.163   0.439
  14.492   0.034  14.471   0.041  14.410   0.335  14.482   1.800   6.997   0.070
  13.732   0.016  12.402   0.011  11.294   0.026  10.306   0.042   5.489   0.027
  11.573   0.019  10.003   0.008   8.540   0.006   7.311   0.004   1.945   0.020
  13.827   0.015  13.804   0.019  13.651   0.081  13.749   0.138   8.790   0.115
  11.970   0.007  10.549   0.005   9.260   0.008   8.205   0.007   4.390   0.026
  12.029   0.007  11.997   0.009  12.022   0.032  11.918   0.081   8.610   0.199
  12.915   0.014  12.638   0.012  12.315   0.038  11.686   0.062   8.722   0.116
  14.336   0.037  13.809   0.052  13.374   0.106  12.477   0.149   5.655   0.022
   8.607   0.007   8.534   0.009   8.380   0.005   8.330   0.005   3.759   0.004
  13.539   0.034  13.144   0.036  12.784   0.050  12.073   0.092   5.755   0.023
  13.348   0.012  13.221   0.015  13.260   0.060  13.049   0.102   9.343   0.161
   9.447   0.003   8.601   0.009   7.922   0.004   7.369   0.004   4.342   0.027
  14.249   0.033  13.801   0.045  13.631   0.165  12.977   0.248   6.686   0.081
  14.571   0.026  13.939   0.023  13.496   0.113  12.732   0.191   9.190   0.408
  14.598   0.032  14.410   0.043  14.452   0.219  13.862   0.551   6.215   0.016
  13.843   0.017  12.984   0.014  12.286   0.042  11.579   0.090   7.587   0.114
  13.384   0.012  13.326   0.019  13.254   0.061  13.086   0.127   9.218   0.170
  11.442   0.005  11.441   0.007  11.393   0.031  11.331   0.120   7.975   0.189
  13.379   0.012  12.357   0.011  11.660   0.026  11.203   0.047   6.276   0.029
  12.962   0.011  12.301   0.010  11.787   0.028  11.213   0.055   8.200   0.341
  13.919   0.017  13.392   0.017  12.862   0.068  12.304   0.141   9.187   0.237
  15.730   0.044  14.173   0.027  13.130   0.059  12.277   0.082   6.510   0.049
  13.301   0.013  13.310   0.017  13.171   0.072  12.761   0.142   9.007   0.134
  15.118   0.040  13.799   0.027  12.832   0.059  12.207   0.095   6.529   0.022
  13.135   0.012  12.970   0.015  12.908   0.062  12.836   0.124   8.549   0.149
  12.279   0.008  11.799   0.008  11.407   0.021  10.837   0.041   7.916   0.162
  13.459   0.020  12.988   0.015  12.465   0.090  11.431   0.097   6.893   0.065
  14.035   0.018  13.531   0.022  13.264   0.078  12.359   0.095   9.555   0.418
  12.721   0.009  12.018   0.009  11.528   0.027  10.982   0.054   6.457   0.015
  11.992   0.007  11.486   0.007  11.002   0.016  10.406   0.026   7.453   0.061
  12.939   0.010  12.280   0.010  11.755   0.025  11.365   0.050   9.990   0.476
   9.597   0.011   9.113   0.003   8.708   0.005   7.802   0.006   4.290   0.030
  12.171   0.008  12.083   0.009  11.843   0.046  11.297   0.089   7.677   0.152
  12.669   0.012  12.565   0.013  12.176   0.066  11.405   0.151   7.673   0.068
  11.374   0.005  11.464   0.042  11.294   0.017  11.272   0.040   8.252   0.169
  14.064   0.018  13.746   0.022  13.365   0.071  12.736   0.116   9.541   0.289
  14.568   0.044  14.349   0.083  16.829   5.146  14.212   2.024   5.118   0.047
  14.770   0.067  14.434   0.043  15.093   0.620  13.074   0.539   5.836   0.123
  12.164   0.007  11.176   0.006  10.339   0.011   9.367   0.012   5.513   0.048
  13.866   0.018  13.258   0.017  12.840   0.074  12.071   0.159     NaN  -1.664
  12.762   0.011  12.088   0.011  11.486   0.024  10.725   0.047   7.914   0.439
  12.359   0.007  11.829   0.008  11.419   0.022  10.902   0.051   7.735   0.313
  12.602   0.009  11.890   0.009  11.330   0.020  10.274   0.035   6.157   0.037
  11.840   0.006  11.805   0.008  11.645   0.026  11.363   0.086   8.127   0.100
  12.495   0.009  12.456   0.011  12.315   0.039  12.170   0.086   7.514   0.089
  13.887   0.017  13.183   0.018  12.626   0.058  11.864   0.049   6.380   0.039
  14.912   0.033  14.406   0.030  13.992   0.188  13.143   0.134   8.665   0.163
  14.652   0.028  14.184   0.028  13.814   0.153  13.143   0.400   6.790   0.114
  13.534   0.013  13.546   0.019  13.595   0.076  13.376   0.114   8.402   0.148
  12.927   0.010  12.812   0.012  12.830   0.048  12.711   0.163   9.125   0.185
  13.949   0.042  13.736   0.061  13.435   0.098  12.586   0.199   4.897   0.021
   9.356   0.010   8.369   0.008   7.523   0.003   6.551   0.008   2.472   0.022
  14.739   0.073  14.661   0.055  13.511   0.464  12.232   0.801   6.625   0.033
  15.288   0.039  14.340   0.031  13.497   0.064  12.446   0.042   8.708   0.078
  14.831   0.069  14.622   0.057  13.274   0.316  11.798   0.435   6.448   0.142
  14.394   0.032  12.886   0.021  11.811   0.046  10.766   0.081   4.594   0.023
  10.793   0.007  10.623   0.011  10.277   0.020   9.310   0.036   4.129   0.038
  14.763   0.050  11.886   0.012  10.464   0.020   9.441   0.037   4.225   0.033
  16.038   0.081  14.876   0.053  14.143   0.242  12.614   0.272   6.293   0.117
  15.147   0.048  15.064   0.068  14.153   0.301  12.833   0.480   6.871   0.109
  13.255   0.015  13.238   0.024  13.239   0.132  12.830   0.526   6.320   0.043
  13.802   0.037  13.725   0.064  13.452   0.176  12.398   0.286   5.580   0.025
  13.511   0.015  13.296   0.017  13.027   0.069  12.425   0.165   7.617   0.050
  14.042   0.033  13.915   0.036  13.631   0.125  12.917   0.276   6.914   0.044
  10.111   0.004   9.104   0.012   8.291   0.005   7.454   0.009   3.771   0.033
  13.540   0.031  12.588   0.024  11.927   0.066  10.411   0.066   3.997   0.044
  13.319   0.012  12.811   0.012  12.356   0.035  11.493   0.029   7.997   0.085
   9.600   0.003   7.947   0.007   6.645   0.010   5.788   0.005   2.058   0.020
  14.977   0.027  14.329   0.027  13.810   0.079  12.896   0.134   9.402   0.427
  14.082   0.044  13.475   0.028  13.476   0.334  13.110   1.236   6.086   0.051
  16.192   0.079  15.890   0.081  15.681   1.245  14.683   2.988   6.990   0.047
  10.993   0.005  10.999   0.006  10.920   0.017  10.959   0.038   7.861   0.156
  13.713   0.019  13.682   0.021  13.328   0.090  12.605   0.177   7.846   0.180
  14.660   0.065  14.155   0.044  13.041   0.171  11.604   0.233   6.440   0.176
  12.122   0.010  11.732   0.008  11.120   0.040  10.491   0.116   8.102   0.425
  14.798   0.058  14.283   0.085  14.531   0.471  13.392   0.374   5.725   0.028
  10.899   0.005  10.077   0.004   9.373   0.009   8.598   0.026   5.122   0.049
  14.922   0.087  14.579   0.062  14.240   0.639  13.743   2.368   6.020   0.130
  14.051   0.028  13.638   0.024  12.931   0.101  11.635   0.157   6.736   0.188
  15.690   0.078  15.741   0.085  14.317   0.280  13.430   0.675   6.967   0.116
  11.886   0.006  11.885   0.008  11.822   0.027  11.905   0.079   7.902   0.102
  13.187   0.011  13.113   0.014  13.210   0.052  13.126   0.091   9.091   0.092
  13.596   0.029  13.259   0.022  13.284   0.267  12.793   0.979   6.540   0.038
  12.088   0.007  12.040   0.009  11.921   0.024  11.931   0.040   8.796   0.109
  13.878   0.015  13.924   0.022  14.007   0.095  13.774   0.185   8.236   0.069
  14.413   0.022  13.829   0.023  13.292   0.079  12.366   0.162   7.545   0.157
  12.891   0.014  12.398   0.011  12.014   0.050  11.080   0.081   6.839   0.025
  12.606   0.008  12.608   0.011  12.560   0.044  12.592   0.120   8.128   0.158
  13.873   0.022  13.348   0.019  13.003   0.091  12.278   0.198   8.494   0.393
  12.021   0.007  11.395   0.007  10.713   0.014   9.769   0.011   5.506   0.023
  14.924   0.084  14.901   0.081  14.199   0.555  13.001   1.025   6.811   0.149
  15.460   0.110  15.481   0.118  14.195   0.440  12.282   0.378   6.950   0.168
  11.607   0.006  11.205   0.007  10.766   0.014  10.101   0.023   5.462   0.022
  13.957   0.018  13.717   0.020  13.296   0.087  12.261   0.112   7.374   0.054
  15.524   0.055  14.452   0.044  14.047   0.103  13.128   0.146   5.744   0.031
  12.850   0.010  12.791   0.012  12.752   0.047  12.825   0.141   9.161   0.155
  12.865   0.011  12.354   0.010  12.110   0.027  11.608   0.043   9.273   0.545
  12.501   0.008  12.479   0.011  12.359   0.034  12.472   0.089   9.464   0.149
  12.968   0.012  12.924   0.017  12.889   0.055  12.958   0.139   8.384   0.195
  15.709   0.152  15.489   0.098  13.312   0.172  11.709   0.279   6.240   0.070
  15.398   0.036  14.313   0.029  13.685   0.083  12.783   0.154   8.783   0.125
  12.928   0.010  12.908   0.013  12.793   0.038  12.733   0.053   9.595   0.177
  14.652   0.027  13.873   0.023  13.271   0.054  12.563   0.054   9.214   0.139
  13.032   0.012  12.999   0.015  12.987   0.099  12.893   0.106   8.020   0.151
  13.597   0.019  13.618   0.025  13.716   0.134  13.383   0.182   8.032   0.191
  13.464   0.015  12.372   0.011  11.568   0.020  10.552   0.015   3.908   0.020
  13.398   0.013  13.525   0.018  13.500   0.069  13.532   0.173   8.383   0.168
  13.806   0.015  12.815   0.012  11.780   0.022  10.665   0.017   7.146   0.042
  13.316   0.012  12.898   0.014  12.523   0.038  11.627   0.049   8.754   0.152
  12.244   0.007  12.196   0.009  12.132   0.026  12.273   0.056   8.952   0.199
  12.246   0.008  12.257   0.010  12.190   0.041  12.059   0.128   7.762   0.116
  14.845   0.025  14.104   0.023  13.619   0.077  12.910   0.090     NaN  -3.061
  10.498   0.004  10.492   0.005  10.401   0.011  10.276   0.024   7.403   0.091
  12.762   0.012  12.701   0.013  12.646   0.046  12.578   0.096   9.199   0.166
  12.945   0.025  12.043   0.014  10.929   0.020   9.707   0.011   3.422   0.030
  10.670   0.005   9.710   0.005   8.958   0.006   8.091   0.008   3.362   0.021
  13.380   0.014  13.336   0.020  13.083   0.062  12.634   0.071   4.448   0.005
  12.235   0.007  11.586   0.007  11.057   0.017  10.290   0.013   7.312   0.042
  11.032   0.007  11.075   0.009  11.070   0.047  11.056   0.062   8.168   0.134
  12.439   0.009  11.809   0.010  11.372   0.023  10.914   0.024   4.050   0.044
  13.470   0.016  12.847   0.015  12.463   0.036  11.843   0.052     NaN     NaN
  12.652   0.021  11.416   0.012  10.458   0.015   9.534   0.019   3.272   0.022
  12.341   0.018  11.531   0.013  10.880   0.018   9.556   0.017   3.276   0.026
  14.040   0.022  13.404   0.023  12.827   0.059  12.293   0.058     NaN     NaN
  12.114   0.018  11.247   0.015  10.545   0.015   9.927   0.046   3.233   0.021
  14.471   0.035  13.966   0.032  13.599   0.069  12.794   0.067  10.346   0.362
  11.809   0.013  10.741   0.008   9.943   0.010   9.367   0.013   3.404   0.029
  14.258   0.020  13.864   0.022  13.226   0.062  12.660   0.065   9.657   0.334
  11.958   0.006  11.934   0.008  11.912   0.022  11.914   0.042   8.712   0.175
  13.348   0.012  13.386   0.016  13.247   0.052  13.431   0.109   9.377   0.128
  12.905   0.010  12.897   0.014  12.814   0.045  12.714   0.074   9.469   0.106
  15.131   0.043  13.985   0.026  12.995   0.058  11.904   0.073   7.849   0.141
  13.164   0.011  12.974   0.014  12.709   0.040  12.163   0.062   6.950   0.028
  12.802   0.009  11.361   0.006  10.297   0.011   9.298   0.009   4.918   0.018
  14.749   0.029  14.233   0.028  13.507   0.069  12.667   0.075   8.429   0.214
  12.554   0.008  12.467   0.011  12.403   0.032  12.448   0.089   8.918   0.101
  13.157   0.011  13.022   0.015  12.886   0.053  12.507   0.075   7.973   0.095
  14.523   0.022  14.036   0.023  13.197   0.053  12.123   0.053   8.819   0.078
  12.457   0.008  12.419   0.010  12.386   0.031  12.424   0.066   9.012   0.132
  14.148   0.021  13.885   0.027  13.425   0.085  12.857   0.150   7.382   0.067
  12.445   0.008  11.848   0.008  11.272   0.019  10.555   0.024   7.870   0.077
  13.482   0.013  13.428   0.017  13.380   0.069  13.610   0.184   8.389   0.149
  12.131   0.013  11.248   0.012  10.541   0.015   9.859   0.029   6.474   0.032
  12.161   0.008  12.170   0.010  12.042   0.058  11.859   0.168   6.532   0.036
  15.275   0.047  14.851   0.046  14.931   0.417  13.751   0.234   6.933   0.069
  12.978   0.011  12.437   0.011  11.837   0.029  11.035   0.020   6.622   0.049
  13.116   0.014  13.025   0.018  12.938   0.068  13.090   0.161   7.244   0.120
  11.986   0.011  11.400   0.012  11.016   0.019  10.526   0.031   6.363   0.045
  13.393   0.013  13.366   0.016  13.314   0.062  13.137   0.122   9.054   0.177
   9.306   0.117   8.953   0.110   8.119   0.063   8.165   0.286   1.551   0.003
  13.423   0.014  13.392   0.017  13.069   0.091  12.305   0.128   8.310   0.130
  14.155   0.039  13.505   0.027  12.889   0.081  12.500   0.137   6.690   0.031
  14.543   0.022  14.011   0.022  13.396   0.064  12.647   0.068   8.788   0.094
  13.800   0.016  13.291   0.017  12.940   0.046  12.105   0.051   8.969   0.175
  14.565   0.078  13.895   0.100  13.364   0.173  13.528   0.382   6.119   0.030
  14.529   0.043  13.536   0.046  12.871   0.075  12.182   0.063   6.475   0.017
  13.760   0.040  12.922   0.048  11.964   0.043  11.253   0.052   6.021   0.069
  14.900   0.027  14.302   0.027  13.521   0.060  12.401   0.055   8.541   0.083
  13.042   0.015  12.423   0.013  11.912   0.034  11.086   0.056   6.565   0.026
  13.411   0.020  12.925   0.017  12.534   0.070  11.788   0.110   6.429   0.112
  12.178   0.011  11.604   0.011  11.037   0.023  10.262   0.033   5.937   0.016
  12.213   0.012  12.095   0.012  11.995   0.051  11.782   0.121   6.451   0.084
  14.440   0.026  13.995   0.029  13.446   0.079  12.838   0.114   8.515   0.158
  13.400   0.013  13.232   0.016  13.069   0.057  12.543   0.092   8.067   0.056
  14.701   0.024  14.252   0.028  13.874   0.087  13.066   0.083   8.624   0.182
  13.922   0.015  13.883   0.020  13.786   0.074  13.578   0.128   9.873   0.183
  11.713   0.006  11.075   0.006  10.523   0.012   9.657   0.012   6.512   0.028
  12.021   0.007  11.886   0.009  11.538   0.022  10.895   0.040   7.268   0.091
  14.391   0.032  14.045   0.038  13.536   0.077  12.877   0.110   8.736   0.260
  12.773   0.014  12.315   0.011  12.024   0.030  11.433   0.046   7.853   0.187
  14.060   0.023  13.562   0.025  13.213   0.069  12.632   0.085  10.333   2.340
  13.337   0.012  12.760   0.012  12.275   0.029  11.410   0.033   9.337   0.411
  12.375   0.008  11.811   0.008  11.275   0.019  10.625   0.020   7.932   0.086
  12.720   0.010  12.293   0.011  11.960   0.030  11.523   0.051   9.051   0.582
  14.518   0.022  13.828   0.022  13.285   0.055  12.760   0.052   9.422   0.279
  12.482   0.008  12.453   0.010  12.353   0.035  12.143   0.072   9.210   0.164
  13.772   0.015  13.352   0.016  12.841   0.049  11.964   0.053   7.970   0.209
  13.592   0.016  13.106   0.019  12.553   0.041  11.927   0.094   8.140   0.237
  13.501   0.013  13.181   0.019  12.858   0.048  12.264   0.047   7.492   0.102
  11.803   0.006  11.249   0.006  10.795   0.014  10.088   0.012   6.957   0.053
  13.670   0.014  13.313   0.020  12.859   0.050  11.969   0.069   7.749   0.141
  11.651   0.006  11.601   0.007  11.536   0.021  11.581   0.036   7.754   0.095
  13.313   0.013  13.285   0.018  13.276   0.069  13.567   0.175   7.586   0.180
  13.496   0.014  13.028   0.016  12.711   0.043  11.968   0.052   8.158   0.114
  13.438   0.012  13.417   0.016  13.417   0.060  13.342   0.100   9.515   0.150
  13.088   0.011  12.729   0.012  12.305   0.035  11.612   0.048   7.886   0.130
  13.247   0.012  13.174   0.015  12.978   0.062  12.588   0.105   8.038   0.127
  13.349   0.012  12.953   0.013  12.633   0.038  12.061   0.061   8.004   0.114
  13.938   0.019  13.616   0.020  13.185   0.048  12.413   0.061   9.137   0.154
  12.399   0.008  12.374   0.010  12.423   0.035  12.395   0.082   8.851   0.088
  12.594   0.009  12.534   0.012  12.418   0.043  12.475   0.137   7.776   0.114
  14.752   0.037  14.373   0.036  13.941   0.131  12.785   0.149   8.682   0.240
  13.480   0.013  13.083   0.014  12.756   0.041  12.304   0.062     NaN  -1.793
  13.962   0.017  13.237   0.015  12.460   0.044  11.359   0.045   7.641   0.065
  14.247   0.020  13.833   0.021  13.329   0.067  12.689   0.096     NaN  -1.426
  15.241   0.034  14.237   0.025  13.291   0.056  12.293   0.065   8.714   0.203
  13.635   0.014  13.586   0.018  13.706   0.067  13.696   0.160   9.284   0.173
  13.514   0.013  13.497   0.018  13.056   0.049  12.667   0.107   8.310   0.105
  14.094   0.019  13.757   0.021  13.296   0.069  12.461   0.068  11.146   1.665
  13.005   0.011  12.960   0.014  13.004   0.049  12.922   0.076   8.709   0.095
  13.630   0.032  13.626   0.026  13.261   0.169  12.166   0.327   5.907   0.151
  14.482   0.072  14.685   0.113  14.516   0.451  13.309   0.256   6.032   0.080
  15.652   0.055  14.363   0.027  13.151   0.051  11.806   0.043   7.837   0.057
  12.306   0.008  12.234   0.009  12.166   0.037  11.823   0.118   8.255   0.175
  14.153   0.021  13.146   0.015  12.179   0.028  11.024   0.019   7.631   0.052
  13.458   0.013  13.443   0.017  13.333   0.063  13.053   0.121   9.452   0.195
  14.316   0.025  14.254   0.033  14.618   0.345  13.908   0.569   6.997   0.156
  15.836   0.117  15.447   0.069  18.720  11.432     NaN     NaN   6.328   0.080
  13.333   0.013  12.930   0.013  12.615   0.039  12.049   0.047   8.691   0.203
  15.109   0.036  14.280   0.033  13.558   0.084  12.781   0.074   9.667   0.304
  12.318   0.008  11.881   0.008  11.449   0.021  10.680   0.013   7.503   0.049
  12.810   0.009  12.228   0.009  11.656   0.025  10.864   0.031   8.348   0.107
  11.783   0.006  11.784   0.008  11.696   0.021  11.695   0.051   8.984   0.081
  15.250   0.049  15.145   0.069  14.008   0.255  12.443   0.360   6.915   0.145
  13.055   0.012  13.038   0.015  12.964   0.063  12.601   0.108   8.604   0.167
  15.671   0.066  15.499   0.066  14.536   0.512  13.065   0.685   6.644   0.050
  13.046   0.010  13.018   0.014  12.965   0.050  12.892   0.098   8.915   0.105
  15.084   0.078  14.952   0.084  13.372   0.268  11.460   0.286   6.231   0.097
  13.576   0.069  13.302   0.065  11.512   0.353   9.556   0.336   4.826   0.044
  13.304   0.012  13.295   0.016  13.027   0.061  12.624   0.112   8.571   0.144
  12.869   0.029  12.775   0.030  12.121   0.197  10.807   0.346   5.568   0.019
  13.722   0.015  13.485   0.018  13.183   0.067  12.581   0.100   8.977   0.258
  12.980   0.010  12.679   0.011  12.411   0.038  11.933   0.043   8.041   0.062
  12.600   0.008  12.310   0.010  11.998   0.043  11.404   0.084   7.097   0.040
  14.826   0.113  14.702   0.082  12.566   0.207  10.805   0.173   5.554   0.054
  13.540   0.018  13.137   0.016  12.541   0.097  11.444   0.150   6.497   0.056
  10.916   0.004  10.386   0.004   9.991   0.009   9.099   0.006   5.464   0.023
  12.092   0.008  12.194   0.011  11.822   0.031  11.378   0.026   8.865   0.112
  11.188   0.005  11.179   0.007  11.063   0.018  10.980   0.023   6.612   0.021
  15.025   0.029  13.731   0.022  13.204   0.061  12.722   0.091  12.058   5.357
  11.550   0.005  11.092   0.006  10.699   0.013   9.947   0.016   7.168   0.098
  14.624   0.022  13.556   0.018  12.699   0.037  11.941   0.036   7.854   0.076
  16.179   0.078  16.382   0.123     NaN     NaN     NaN     NaN   6.916   0.045
  13.065   0.010  13.025   0.013  12.932   0.045  12.834   0.095   8.586   0.054
  13.227   0.012  12.490   0.011  12.138   0.026  11.641   0.045   7.856   0.069
  12.415   0.008  12.363   0.010  12.295   0.030  12.289   0.057   9.536   0.178
   9.748   0.003   8.529   0.009   7.466   0.003   6.295   0.007   3.142   0.020
  11.648   0.006  10.998   0.006  10.449   0.012   9.615   0.009   6.032   0.023
  15.092   0.040  14.464   0.070  14.073   0.112  12.970   0.092   5.101   0.007
  13.845   0.015  13.525   0.017  13.102   0.045  12.588   0.076  10.211   0.286
  14.783   0.024  14.302   0.025  13.682   0.077  12.747   0.063   9.556   0.368
  13.874   0.015  13.007   0.014  12.352   0.029  11.739   0.036   8.079   0.051
  11.436   0.005  11.445   0.007  11.380   0.018  11.339   0.020   8.914   0.166
  11.520   0.005  11.558   0.007  11.414   0.020  11.389   0.043   8.441   0.194
  12.847   0.010  12.252   0.009  11.873   0.025  11.222   0.027   9.081   0.135
  13.446   0.029  13.456   0.037  13.934   0.380     NaN     NaN   5.598   0.181
  13.227   0.018  12.718   0.017  12.762   0.042  12.011   0.035   9.268   0.178
  13.151   0.011  12.661   0.011  12.285   0.029  11.725   0.039   8.266   0.076
  13.475   0.012  13.502   0.018  13.425   0.070  13.454   0.122   9.491   0.160
  12.118   0.007  12.064   0.009  11.998   0.027  12.131   0.043   9.244   0.165
  13.044   0.010  12.983   0.013  12.992   0.045  13.018   0.066   9.536   0.160
  12.395   0.035  12.151   0.052  12.198   0.401  11.492   0.495   5.601   0.180
  14.952   0.026  13.995   0.022  13.390   0.056  12.884   0.065   9.816   0.212
   9.270   0.009   9.239   0.003   9.223   0.006   9.168   0.007   6.558   0.037
  14.373   0.024  13.772   0.024  13.348   0.070  12.458   0.057   8.367   0.183
  13.512   0.012  13.616   0.018  13.378   0.060  13.625   0.128   9.580   0.136
  13.275   0.011  13.220   0.015  13.145   0.046  13.008   0.071   9.285   0.121
  13.668   0.014  12.415   0.010  11.300   0.020  10.175   0.014   5.805   0.030
  11.995   0.007  11.114   0.006  10.436   0.011   9.605   0.008   5.972   0.022
  14.152   0.019  13.792   0.020  13.453   0.063  12.728   0.084   8.916   0.140
  13.704   0.015  13.698   0.020  13.599   0.075  13.583   0.127   9.034   0.185
  15.452   0.073  15.555   0.075  14.084   0.168  12.413   0.259   6.597   0.088
  13.618   0.014  13.526   0.018  13.479   0.064  13.045   0.096   9.527   0.199
  14.171   0.062  14.158   0.060  13.474   0.244  11.898   0.328   5.858   0.141
  14.271   0.022  13.328   0.018  13.020   0.047  11.775   0.044   5.817   0.019
  12.733   0.009  12.654   0.011  12.550   0.052  12.625   0.196   7.489   0.181
  12.898   0.013  12.846   0.014  12.555   0.069  11.839   0.153   6.538   0.073
  13.692   0.020  13.589   0.020  13.449   0.076  13.243   0.165   8.324   0.137
  13.809   0.016  13.780   0.020  13.580   0.071  12.711   0.126   7.967   0.089
  13.170   0.016  12.996   0.016  13.028   0.121  12.592   0.387   6.777   0.169
  13.332   0.012  13.324   0.016  13.270   0.059  13.333   0.123   8.903   0.132
  11.240   0.005  11.210   0.006  11.185   0.017  11.188   0.040   8.641   0.168
  14.645   0.063  14.637   0.062  14.534   0.588  12.410   0.454   6.524   0.136
  14.550   0.065  14.441   0.054  13.427   0.251  11.886   0.350   6.274   0.095
  13.153   0.011  13.105   0.015  13.064   0.058  13.342   0.138   8.176   0.062
  15.625   0.075  15.687   0.102  14.101   0.233  12.489   0.245   6.641   0.109
  12.274   0.007  12.262   0.009  12.189   0.029  12.316   0.087   8.642   0.112
  15.443   0.079  15.493   0.082  14.748   0.398  16.151   9.456   6.815   0.189
  13.622   0.014  13.123   0.015  12.927   0.046  12.395   0.053     NaN     NaN
  15.549   0.125  15.681   0.139  13.857   0.281  12.028   0.308   6.177   0.077
  13.140   0.012  13.123   0.020  13.077   0.068  12.935   0.173   6.498   0.043
  12.658   0.009  12.547   0.011  12.445   0.034  12.414   0.065   8.879   0.157
  13.419   0.012  12.921   0.013  12.363   0.032  11.357   0.028   7.790   0.050
  13.427   0.013  13.355   0.017  13.212   0.056  13.060   0.113   8.815   0.171
  13.786   0.015  13.766   0.020  13.522   0.061  13.946   0.147   9.478   0.140
  13.806   0.015  13.272   0.015  12.890   0.042  12.265   0.046   9.250   0.114
  14.175   0.025  13.919   0.038  13.639   0.172  12.682   0.157   5.720   0.008
  14.156   0.052  14.405   0.132  12.085   0.046  13.611   0.227   6.000   0.018
  12.490   0.008  12.462   0.010  12.327   0.029  12.345   0.057   9.384   0.154
  16.082   0.088  14.184   0.032  13.122   0.068  12.445   0.110   6.637   0.052
  13.451   0.014  13.425   0.018  13.469   0.086  13.066   0.107   7.959   0.189
  14.097   0.025  12.573   0.018  11.502   0.022  10.707   0.024   6.120   0.025
  12.788   0.009  12.405   0.010  11.917   0.026  11.093   0.026   7.273   0.062
  14.242   0.026  12.799   0.019  11.837   0.027  11.050   0.022   6.156   0.018
  13.586   0.013  13.268   0.015  12.919   0.044  12.508   0.060   9.857   0.384
  12.841   0.009  12.615   0.011  12.662   0.036  12.724   0.065   8.522   0.131
  12.782   0.011  12.260   0.011  11.756   0.024  11.226   0.038   8.978   0.200
  12.032   0.007  11.559   0.007  11.321   0.019  10.915   0.031   8.666   0.154
  13.027   0.010  13.019   0.014  12.972   0.047  12.887   0.091   9.513   0.197
  13.904   0.015  13.613   0.020  13.074   0.048  12.547   0.089   9.760   0.315
  11.873   0.009  11.856   0.010  11.767   0.048  11.669   0.050   9.191   0.155
  11.218   0.005  10.255   0.004   9.306   0.006   8.366   0.004   5.359   0.023
  13.394   0.015  12.677   0.019  11.727   0.026  10.323   0.012   5.503   0.029
  15.465   0.050  15.253   0.083  15.314   0.282  13.863   0.287   6.568   0.029
  16.196   0.064  14.323   0.031  13.995   0.104  19.589  68.816   6.894   0.031
  12.455   0.008  12.364   0.010  12.280   0.032  12.299   0.059   9.517   0.145
  14.899   0.026  14.296   0.027  13.727   0.079  12.876   0.109  10.102   0.670
  14.325   0.020  13.906   0.021  13.499   0.067  12.695   0.055  10.890   0.750
  13.996   0.017  13.726   0.020  13.411   0.059  12.722   0.073   9.369   0.342
  12.206   0.007  12.170   0.010  12.124   0.031  12.077   0.052   8.941   0.091
  14.044   0.017  13.498   0.017  12.985   0.052  12.181   0.057   8.561   0.266
   9.428   0.011   8.519   0.009   7.549   0.003   6.633   0.008     NaN     NaN
  13.880   0.016  13.480   0.019  13.130   0.051  12.581   0.075   8.943   0.097
  12.332   0.007  11.904   0.008  11.627   0.020  10.996   0.019   7.845   0.049
  11.949   0.006  11.526   0.007  11.203   0.017  10.496   0.024   6.850   0.038
   9.744   0.003   9.209   0.012   8.712   0.005   7.375   0.002   4.406   0.022
  15.238   0.038  13.731   0.022  12.524   0.036  11.617   0.038     NaN     NaN
  11.566   0.006  10.645   0.005   9.835   0.009   8.961   0.007     NaN     NaN
  12.583   0.009  12.167   0.009  11.712   0.024  11.089   0.035   8.230   0.214
  13.284   0.012  13.038   0.014  12.659   0.043  12.255   0.063   9.329   0.229
  13.788   0.016  13.443   0.018  12.961   0.048  12.159   0.050   8.692   0.149
  13.328   0.013  12.909   0.013  12.578   0.039  11.827   0.038   8.518   0.087
  13.168   0.011  12.758   0.012  12.362   0.029  11.277   0.036     NaN     NaN
   9.582   0.003   9.003   0.012   8.505   0.004   7.701   0.003   5.169   0.021
  14.237   0.018  14.007   0.024  13.591   0.065  12.927   0.060   9.918   0.212
  15.179   0.062  14.996   0.119  15.891   0.506  15.269   0.988   6.992   0.024
  12.483   0.010  12.425   0.012  12.420   0.032  12.161   0.055   7.104   0.038
  11.410   0.007  10.967   0.006  10.665   0.013  10.023   0.021   6.704   0.036
  10.772   0.005  10.796   0.005  10.717   0.013  10.621   0.017   6.825   0.031
  13.320   0.019  12.928   0.017  12.601   0.055  11.872   0.054   8.575   0.160
  13.092   0.011  12.747   0.012  12.374   0.033  12.047   0.052   8.565   0.123
  12.488   0.009  11.778   0.008  11.051   0.015  10.200   0.057   6.777   0.029
  12.589   0.008  12.099   0.009  11.904   0.027  11.435   0.029   8.727   0.082
  13.721   0.014  13.195   0.015  12.901   0.042  12.120   0.044   9.009   0.108
  12.261   0.007  12.166   0.009  12.076   0.031  11.950   0.062   8.477   0.169
  12.242   0.018  12.258   0.016  12.037   0.043  12.046   0.053   8.928   0.191
  12.083   0.007  11.705   0.007  11.236   0.018  10.563   0.024   7.286   0.065
  14.532   0.031  14.010   0.031  13.271   0.062  12.742   0.059   8.959   0.103
  13.829   0.027  13.302   0.028  12.799   0.074  12.156   0.046   8.868   0.088
  13.051   0.011  12.999   0.014  12.962   0.057  12.967   0.132   9.364   0.195
  12.771   0.009  12.739   0.012  12.628   0.035  12.598   0.046   9.634   0.156
  14.323   0.021  13.594   0.018  12.634   0.043  11.623   0.028   8.443   0.103
  12.580   0.008  12.356   0.010  12.215   0.029  12.227   0.042   8.083   0.121
  11.194   0.005  10.887   0.005  10.608   0.012  10.290   0.014   6.771   0.035
  13.355   0.017  13.296   0.018  13.195   0.058  13.001   0.090   8.727   0.163
  14.374   0.022  13.479   0.017  12.856   0.045  12.460   0.071  10.706   0.609
  12.250   0.007  11.698   0.007  11.170   0.017  10.540   0.016   7.987   0.038
  11.105   0.004  10.393   0.004   9.688   0.008   8.688   0.005   5.714   0.030
  14.099   0.019  13.611   0.020  13.220   0.063  12.774   0.085   6.675   0.032
  15.359   0.039  14.042   0.025  12.843   0.040  11.251   0.031   5.372   0.020
  13.001   0.010  12.929   0.013  12.998   0.045  12.973   0.062   9.587   0.180
  11.029   0.004  10.191   0.004   9.384   0.007   8.503   0.005   4.892   0.029
  14.592   0.030  13.910   0.038  13.745   0.106  12.668   0.073   6.604   0.027
  14.611   0.033  14.150   0.032  13.848   0.113  12.919   0.086   6.725   0.054
  14.587   0.028  12.952   0.015  11.751   0.023  10.451   0.020   5.582   0.017
  13.734   0.022  11.508   0.007   9.943   0.009   8.759   0.007   4.326   0.025
  14.061   0.018  12.511   0.012  11.384   0.021  10.224   0.027   4.386   0.040
  14.872   0.032  13.103   0.021  11.789   0.025  10.882   0.033   4.515   0.006
  14.282   0.020  13.371   0.016  12.478   0.039  11.465   0.054   6.497   0.028
  12.127   0.007  11.625   0.007  11.004   0.015  10.249   0.011   7.687   0.049
  13.822   0.021  13.715   0.028  13.747   0.105  14.079   0.176   9.081   0.178
  13.199   0.011  12.703   0.012  12.055   0.026  11.040   0.018   7.155   0.033
  11.568   0.005  10.939   0.005  10.375   0.011   9.648   0.008   6.931   0.043
  13.419   0.013  13.082   0.015  12.641   0.046  12.057   0.066   8.623   0.264
  12.696   0.009  12.190   0.009  11.742   0.023  11.270   0.033     NaN     NaN
  12.254   0.008  10.978   0.006   9.913   0.009   8.961   0.007   4.909   0.020
  13.160   0.011  12.713   0.012  12.274   0.032  11.625   0.040   8.717   0.161
  12.764   0.010  12.705   0.012  12.593   0.040  11.944   0.104   7.966   0.196
  15.739   0.050  15.213   0.049  14.399   0.145  13.156   0.121   5.098   0.034
  12.873   0.010  12.845   0.013  12.869   0.043  12.943   0.071   9.237   0.165
  15.716   0.053  15.411   0.071  15.284   0.372  14.942   0.879   6.411   0.014
  12.244   0.007  11.964   0.008  11.621   0.020  10.886   0.016   8.039   0.061
  14.883   0.041  13.404   0.021  12.973   0.061  12.934   0.147   5.774   0.022
  11.270   0.005  11.280   0.006  11.220   0.017  11.237   0.051   8.564   0.165
  13.300   0.012  13.278   0.016  13.168   0.072  13.296   0.189   8.048   0.121
  11.073   0.004  10.643   0.005  10.280   0.010   9.377   0.006   6.474   0.024
  12.208   0.008  11.868   0.008  11.496   0.021  10.823   0.034   7.979   0.066
  12.976   0.010  12.442   0.010  11.935   0.026  11.432   0.047   8.735   0.098
  12.353   0.009  12.304   0.010  12.240   0.032  12.412   0.047   9.293   0.184
  11.414   0.005  11.376   0.006  11.249   0.021  11.099   0.069   7.861   0.053
  13.043   0.011  12.967   0.014  12.785   0.042  12.534   0.052   9.081   0.131
  14.142   0.020  13.654   0.019  13.099   0.058  12.403   0.089   9.012   0.405
  13.852   0.016  13.427   0.017  12.982   0.058  12.306   0.061   9.266   0.275
  13.370   0.013  13.135   0.016  12.850   0.042  12.360   0.045   9.153   0.110
  13.325   0.011  13.103   0.014  12.893   0.045  12.454   0.038   9.780   0.571
  14.101   0.022  13.273   0.016  12.675   0.038  11.872   0.026   8.092   0.074
  13.844   0.015  13.245   0.017  12.787   0.041  11.955   0.053   8.304   0.065
  10.197   0.003   9.725   0.004   9.254   0.006   8.608   0.005   5.569   0.026
  10.909   0.004  10.201   0.004   9.281   0.006   7.912   0.003     NaN     NaN
  13.050   0.011  12.635   0.012  12.311   0.039  11.428   0.050   7.451   0.074
  11.173   0.005  10.306   0.004   9.657   0.008   9.068   0.006   5.602   0.021
  13.866   0.016  13.517   0.018  13.078   0.047  12.229   0.062   8.677   0.074
  13.801   0.015  13.354   0.016  12.901   0.040  12.030   0.037   8.748   0.084
  13.540   0.020  13.562   0.027  13.413   0.058  13.282   0.092   7.830   0.076
  13.478   0.013  13.115   0.014  12.689   0.039  11.998   0.037   8.877   0.161
  14.433   0.020  13.958   0.022  13.597   0.064  12.785   0.053   9.592   0.134
  11.277   0.005  10.082   0.004   9.163   0.006   7.975   0.003   3.679   0.020
  13.264   0.013  13.277   0.016  13.218   0.044  13.199   0.138   8.739   0.119
  13.090   0.012  12.541   0.011  12.105   0.030  11.467   0.048   7.837   0.053
  12.298   0.008  12.259   0.010  12.211   0.032  12.212   0.088   9.507   0.130
  13.858   0.015  13.552   0.018  13.129   0.048  12.425   0.050     NaN     NaN
  13.175   0.011  13.179   0.015  13.128   0.051  13.307   0.109   8.279   0.065
  13.459   0.013  13.211   0.015  12.840   0.042  12.143   0.042   8.635   0.174
  13.028   0.011  11.995   0.009  11.214   0.025  10.529   0.060   6.028   0.053
  13.967   0.017  13.504   0.018  13.063   0.048  12.271   0.036   9.600   0.177
  13.139   0.011  13.137   0.015  13.139   0.047  13.207   0.077   9.041   0.152
  12.482   0.009  12.091   0.009  11.762   0.023  11.219   0.038   8.011   0.079
  14.064   0.019  13.586   0.022  13.283   0.057  12.408   0.057   9.267   0.166
  13.146   0.015  12.309   0.014  11.670   0.023  10.632   0.024   4.591   0.031
  11.547   0.005  11.044   0.006  10.561   0.015   9.622   0.029   6.274   0.350
  11.909   0.011  11.384   0.010  10.720   0.018   9.517   0.021   4.511   0.031
  12.410   0.014  11.696   0.014  11.056   0.020  10.313   0.027   4.512   0.024
  12.539   0.009  12.135   0.010  11.731   0.021  11.271   0.023   8.959   0.197
  13.101   0.024  13.099   0.043  12.705   0.054  12.223   0.112   5.814   0.012
  13.856   0.015  13.745   0.020  13.613   0.075  13.569   0.139   9.817   0.185
  12.406   0.009  12.113   0.010  11.748   0.024  10.855   0.018   7.806   0.050
  14.686   0.031  14.334   0.032  13.705   0.131  12.386   0.119     NaN     NaN
  11.767   0.007  11.762   0.008  11.612   0.030  11.306   0.098   8.018   0.088
  12.449   0.015  11.622   0.013  10.991   0.018  10.199   0.023   5.552   0.024
  13.232   0.013  12.755   0.014  12.424   0.031  11.905   0.035   6.412   0.012
  13.780   0.023  13.219   0.020  12.819   0.084  12.262   0.190   8.260   1.247
  14.278   0.019  13.896   0.021  13.411   0.065  12.815   0.161     NaN     NaN
  14.170   0.018  13.938   0.021  13.546   0.080  12.809   0.102   8.355   0.130
  12.488   0.008  12.007   0.008  11.437   0.019  10.647   0.024   7.779   0.038
  12.238   0.007  11.836   0.008  11.405   0.018  10.799   0.014   7.794   0.080
  11.969   0.007  11.761   0.008  11.459   0.019  10.969   0.016   7.909   0.086
  13.009   0.011  12.979   0.014  12.877   0.043  12.917   0.065   8.998   0.175
  14.566   0.034  14.460   0.034  14.675   0.223  15.572   0.699   6.937   0.032
  13.274   0.012  13.037   0.014  12.712   0.035  11.963   0.033   8.586   0.106
  14.022   0.017  13.840   0.020  13.385   0.090  12.182   0.128   8.594   0.063
  15.379   0.064  14.289   0.031  13.755   0.094  13.613   0.116   6.369   0.020
  13.544   0.013  13.169   0.015  12.842   0.044  12.096   0.041   8.507   0.118
  12.824   0.009  12.787   0.012  12.731   0.049  12.576   0.100   9.508   0.173
  12.627   0.009  11.909   0.008  11.202   0.017  10.364   0.015   7.134   0.036
  14.616   0.097  14.265   0.105  13.150   0.220  11.432   0.297   6.097   0.051
  12.785   0.010  12.177   0.009  11.685   0.031  11.202   0.073   7.265   0.101
  11.597   0.006  11.603   0.007  11.524   0.025  11.556   0.073   8.125   0.114
  13.580   0.014  12.243   0.010  11.096   0.016  10.021   0.018   5.590   0.025
  16.246   0.077  15.934   0.094  15.972   0.585  14.835   0.518   6.604   0.020
  12.489   0.008  11.989   0.008  11.632   0.021  10.717   0.016   7.361   0.033
  13.904   0.015  13.465   0.016  13.062   0.048  12.357   0.054   9.207   0.114
  13.920   0.040  13.827   0.050  12.861   0.280  11.297   0.367   6.500   0.196
  14.563   0.022  14.163   0.027  13.739   0.103  12.769   0.101   8.611   0.133
  14.337   0.023  14.116   0.024  13.751   0.088  12.929   0.155   8.764   0.226
  13.516   0.013  13.459   0.017  13.454   0.068  13.427   0.093   9.360   0.198
  10.283   0.003   9.813   0.004   9.430   0.009   9.157   0.028   7.637   0.490
  12.485   0.015  11.273   0.008  10.271   0.030   9.166   0.020   5.791   0.134
  13.870   0.016  13.614   0.019  13.149   0.051  12.244   0.048   9.447   0.172
  13.219   0.018  11.957   0.010  10.707   0.028   9.479   0.044   5.965   0.307
  14.513   0.073  14.366   0.086  13.943   0.649  12.643   1.071   5.125   0.196
  12.066   0.032  11.534   0.025  11.235   0.075  10.540   0.173   5.561   0.333
  14.336   0.019  13.850   0.020  13.460   0.055  12.835   0.064  16.390 114.534
  11.935   0.006  11.517   0.007  11.143   0.017  10.353   0.026   7.010   0.090
  13.393   0.038  12.581   0.039  12.423   0.173  11.695   0.391   4.644   0.096
  13.327   0.015  12.905   0.014  12.586   0.046  12.035   0.058   8.550   0.069
  14.900   0.052  13.683   0.030  12.476   0.096  11.325   0.167   6.721   0.232
  14.335   0.118  14.122   0.119  13.633   0.673  12.826   1.710   4.324   0.085
  15.150   0.048  14.988   0.054  14.361   0.309  13.695   0.883   6.551   0.081
  12.434   0.010  12.006   0.009  11.558   0.025  11.183   0.072     NaN  -1.533
  13.905   0.161  13.439   0.145     NaN     NaN     NaN     NaN   3.757   0.189
  13.083   0.011  12.599   0.012  12.142   0.031  11.678   0.046     NaN     NaN
  13.703   0.014  13.676   0.019  13.617   0.072  13.501   0.159   9.020   0.132
  14.006   0.024  13.401   0.019  12.827   0.083  11.751   0.154   7.678   0.155
  13.517   0.021  12.319   0.018  11.682   0.059  10.937   0.148   7.836   2.405
  12.955   0.036  12.859   0.047  11.996   0.227  10.344   0.136   4.076   0.163
  14.187   0.034  13.827   0.041  13.207   0.194  12.351   0.375   4.742   0.179
  16.619   0.092  15.062   0.045  14.728   0.184     NaN     NaN   6.512   0.026
  15.970   0.059  14.866   0.035  13.863   0.084  12.698   0.096   6.645   0.031
  15.062   0.028  14.950   0.038  14.674   0.141  15.800   0.966   6.669   0.048
  14.989   0.059  14.873   0.065  14.262   0.341  13.183   0.326   6.741   0.121
  14.399   0.024  13.633   0.021  13.146   0.046  12.622   0.071   6.054   0.024
  14.494   0.054  14.263   0.051  13.695   0.348  12.591   0.586   5.814   0.097
  11.359   0.009  10.648   0.006  10.073   0.015   9.507   0.049   5.548   0.086
  12.706   0.023  11.928   0.021  11.194   0.031  10.668   0.053   5.976   0.095
  10.960   0.007   9.956   0.005   9.154   0.019   8.294   0.045   5.269   0.317
  13.313   0.026  12.370   0.022  11.689   0.036  11.218   0.092   6.459   0.054
  12.485   0.018  11.769   0.018  11.252   0.068  10.604   0.090   5.525   0.115
  11.217   0.005  11.120   0.007  10.897   0.027  10.909   0.124   7.028   0.079
  13.415   0.013  13.374   0.017  13.239   0.057  13.428   0.148   9.285   0.130
  13.237   0.011  13.125   0.014  12.994   0.049  13.144   0.092   8.421   0.087
  12.995   0.025  12.272   0.016  11.404   0.093  10.139   0.188   5.306   0.260
  12.031   0.016  11.384   0.019  10.841   0.039  10.078   0.059   5.680   0.208
  12.900   0.021  11.877   0.017  11.014   0.032  10.328   0.065   5.333   0.060
  13.785   0.024  12.927   0.016  12.341   0.090  11.896   0.187   6.443   0.354
   9.143   0.004   8.347   0.008   7.632   0.008   6.629   0.015   2.633   0.049
  12.446   0.032  11.033   0.016   9.822   0.020   8.631   0.020   3.572   0.024
  14.921   0.037  14.624   0.043  13.487   0.159  11.942   0.243   6.588   0.178
  13.702   0.025  13.115   0.146  13.796   0.618     NaN     NaN   3.517   0.038
   9.496   0.004   8.561   0.009   7.785   0.004   6.925   0.006   3.191   0.028
  14.991   0.099  15.458   0.259  12.906   0.224  11.179   0.224   3.323   0.152
  11.802   0.016  11.304   0.009  10.832   0.077  10.239   0.168   5.557   0.321
  14.091   0.017  13.489   0.017  13.009   0.052  12.063   0.062   8.883   0.120
  11.995   0.007  11.971   0.008  11.863   0.037  11.471   0.125   7.842   0.191
  12.570   0.035  12.552   0.043  12.843   0.844  12.650   4.031   4.635   0.094
  14.427   0.076  14.386   0.099  12.943   0.354  11.539   0.518   3.044   0.027
  14.756   0.064  14.703   0.099  14.552   0.900  13.324   1.478   2.903   0.125
  13.243   0.012  13.201   0.016  13.062   0.058  13.113   0.117   7.659   0.078
  14.439   0.025  14.392   0.033  14.025   0.137  14.091   0.585   6.895   0.034
  15.453   0.176  15.239   0.170     NaN     NaN     NaN     NaN   5.714   0.197
  14.734   0.179  14.518   0.042  17.438  23.130     NaN     NaN   2.834   0.092
  13.279   0.036  13.119   0.028  13.034   0.327  15.112  13.159   5.278   0.091
  11.570   0.012  11.232   0.009  11.439   0.091  13.713   4.228   3.272   0.129
  12.465   0.008  11.538   0.007  10.887   0.016  10.296   0.033   6.872   0.034
  14.077   0.052  14.022   0.059  13.116   0.337  11.916   0.589   5.959   0.090
  14.204   0.020  13.353   0.019  12.758   0.052  12.125   0.114   7.096   0.054
  12.959   0.025  12.496   0.018  12.145   0.244  11.695   0.916   4.629   0.101
  11.434   0.007  11.222   0.008  11.132   0.108  11.876   1.280   4.261   0.101
  12.703   0.053  12.627   0.065  11.474   0.251  10.172   0.356   4.312   0.039
  14.617   0.083  14.385   0.086     NaN     NaN     NaN     NaN   4.424   0.196
  14.807   0.117  14.177   0.097  13.829   0.471  11.326   0.349   2.097   0.165
  15.097   0.155  14.820   0.156  14.152   1.064  13.591   4.445   2.171   0.170
  12.418   0.008  12.381   0.011  12.409   0.036  12.405   0.060   9.426   0.181
  14.281   0.037  14.146   0.046  13.876   0.300  12.863   0.598   6.542   0.183
  13.178   0.012  13.280   0.016  13.101   0.053  13.161   0.179   9.438   0.167
  14.904   0.209  14.258   0.127  12.562   0.494  10.703   0.485   4.868   0.199
  11.998   0.013  11.974   0.021  11.783   0.024  11.899   0.065   8.904   0.101
  15.572   0.052  14.626   0.037  15.416   0.413     NaN     NaN   6.907   0.035
  14.763   0.089  14.445   0.133     NaN     NaN  15.063  23.671   1.256   0.168
  12.747   0.029  12.536   0.036  11.876   0.270  10.663   0.406   3.970   0.198
  13.356   0.049  12.870   0.179  11.470   0.138  10.117   0.247   4.641   0.095
  14.031   0.168  13.769   0.186  12.724   1.124  11.131   1.200   2.605   0.109
  10.612   0.008   9.996   0.006   9.263   0.055   8.230   0.044   6.521   4.211
  15.695   0.050  13.339   0.018  11.900   0.031  10.636   0.035   5.885   0.019
  11.691   0.013  11.555   0.014  11.361   0.128  10.148   0.141   5.297   0.131
  13.168   0.012  13.073   0.017  12.995   0.065  12.519   0.158   8.249   0.106
  12.483   0.008  11.956   0.008  11.435   0.019  10.721   0.019   7.464   0.041
  12.749   0.009  12.702   0.012  12.626   0.039  12.592   0.095   8.416   0.119
  12.968   0.095  13.044   0.147  10.847   0.328   9.219   0.312   1.560   0.080
  13.263   0.021  13.169   0.023  12.733   0.184  11.697   0.381   6.669   0.128
  13.226   0.032  13.354   0.048  12.098   0.250  10.467   0.314   4.489   0.179
   8.083   0.006   7.965   0.007   7.926   0.014   8.249   0.113   1.318   0.023
  13.365   0.198  12.377   0.218  12.786   2.859   8.980   0.468   0.682   0.169
  14.342   0.025  14.136   0.028  13.789   0.106  12.414   0.088   7.809   0.090
  13.890   0.141  13.808   0.162  13.656   1.946     NaN     NaN   4.809   0.182
  14.107   0.020  13.893   0.021  13.622   0.099  12.750   0.172  10.342   1.971
   9.334   0.016   8.665   0.015   7.698   0.041   5.998   0.050     NaN     NaN
  14.724   0.030  14.068   0.026  13.599   0.093  12.492   0.163   9.804   1.017
  12.085   0.007  12.089   0.009  12.078   0.028  12.100   0.051   9.409   0.176
  13.083   0.182  12.184   0.125  10.168   0.345   8.959   0.401   0.676   0.052
  13.151   0.116  12.633   0.075  12.348   1.181     NaN     NaN   3.461   0.137
  12.625   0.074  12.221   0.131  11.944   0.980  11.056   2.234   0.424   0.117
  14.645   0.052  14.562   0.062  14.126   0.247  13.737   0.822   6.856   0.129
  12.915   0.010  12.863   0.013  12.789   0.049  12.996   0.199   9.484   0.160
  11.870   0.007  10.529   0.005   9.475   0.007   8.773   0.007   4.762   0.022
  11.249   0.005  11.170   0.006  11.096   0.018  10.812   0.038   6.441   0.057
  13.439   0.013  12.386   0.011  11.609   0.023  10.632   0.029   5.997   0.034
  11.726   0.015  11.456   0.015  11.426   0.134     NaN     NaN   4.305   0.114
   9.303   0.018   8.755   0.014   8.294   0.105   7.424   0.146   0.601   0.330
  15.517   0.049  14.445   0.045  13.603   0.108  12.844   0.241   5.922   0.024
  12.962   0.118  12.170   0.072  11.328   0.670     NaN     NaN   2.918   0.132
  12.369   0.156  12.104   0.148   9.982   0.280   8.089   0.250   0.691   0.063
  10.927   0.007  10.931   0.011  11.067   0.137  11.849   1.087   3.441   0.090
  14.945   0.102  14.444   0.071  13.519   0.563     NaN     NaN   5.196   0.088
  10.598   0.004   9.615   0.003   8.827   0.005   7.964   0.006   4.360   0.021
  13.510   0.038  13.213   0.043  12.067   0.163  10.839   0.335   5.765   0.103
  14.878   0.096  14.861   0.088  13.270   0.430  11.483   0.481   5.250   0.140
   7.841   0.012   6.582   0.006   5.667   0.038   5.007   0.102     NaN  -0.362
  13.668   0.029  12.488   0.022  12.005   0.087  11.067   0.100   5.432   0.051
  14.390   0.131  14.261   0.089  16.413  14.562     NaN     NaN   3.920   0.128
  11.464   0.113  11.068   0.114   9.251   0.287   7.787   0.353   0.300   0.063
  10.123   0.011   9.264   0.005   8.539   0.042   7.796   0.100   4.510   0.301
  11.863   0.023  11.787   0.022  11.505   0.135  10.664   0.397   5.655   0.182
  14.547   0.029  12.996   0.014  11.997   0.033  10.988   0.036   5.162   0.026
  11.816   0.009  10.438   0.005   9.393   0.015   8.661   0.045   4.490   0.036
  11.812   0.067  11.482   0.077   9.536   0.179   7.914   0.245   0.858   0.065
  13.137   0.056  13.046   0.163     NaN     NaN     NaN     NaN   2.036   0.103
  15.377   0.052  15.073   0.052  15.693   0.476  19.593  51.641   6.634   0.105
  13.145   0.012  12.486   0.011  11.839   0.029  11.132   0.052   6.008   0.061
  13.012   0.011  12.920   0.014  12.884   0.049  12.818   0.128   9.288   0.189
  16.704   0.108  15.492   0.068  14.328   0.136  13.291   0.124   6.742   0.042
  13.833   0.018  12.784   0.013  11.802   0.029  10.848   0.042   5.983   0.042
  14.833   0.292  14.227   0.168  12.754   0.576  10.594   0.403   3.252   0.105
  11.842   0.007  10.470   0.005   9.410   0.007   8.574   0.007   4.221   0.021
  13.919   0.017  13.740   0.023  13.997   0.113  13.844   0.188   6.710   0.019
  10.445   0.026   9.904   0.021   9.171   0.148   8.451   0.271   0.661   0.089
  13.157   0.020  12.129   0.014  11.551   0.064  10.910   0.124   5.604   0.123
  12.782   0.158  12.774   0.191  10.084   0.214   8.783   0.179   2.562   0.089
  14.297   0.072  12.407   0.022  11.101   0.059  10.013   0.104   5.152   0.175
  12.386   0.097  11.562   0.090   7.975   0.726  12.120  15.197   0.662   0.163
  12.568   0.017  11.941   0.018  11.539   0.044  11.071   0.098   6.491   0.451
  11.222   0.006  10.071   0.004   9.140   0.009   8.284   0.023   5.172   0.111
  13.241   0.073  13.104   0.256  10.548   0.138   8.698   0.062   2.770   0.124
  12.909   0.164  12.679   0.137  11.370   0.503   9.165   0.358   2.659   0.166
  12.647   0.075  12.565   0.107  13.426   2.234     NaN     NaN   1.916   0.134
  13.015   0.071  12.120   0.164  11.311   0.358   9.931   0.468   1.204   0.069
  13.634   0.083  13.279   0.058  12.345   0.382  10.501   0.255   4.703   0.124
  13.163   0.032  12.549   0.033  11.848   0.060  11.118   0.098   5.987   0.200
  12.039   0.011  11.666   0.010  11.185   0.062  10.356   0.156   7.631   2.192
  10.788   0.004  10.246   0.004   9.806   0.017   9.027   0.045   6.225   0.218
  14.278   0.052  14.266   0.047  14.849   1.538  15.551  15.186   6.727   0.158
  11.358   0.021  11.339   0.017  11.456   0.354  11.004   1.305   5.699   0.162
  14.038   0.022  13.875   0.025  14.167   0.279  13.021   0.521   6.507   0.048
  12.570   0.009  11.149   0.006  10.215   0.011   9.711   0.019   5.306   0.028
  12.842   0.036  12.934   0.034  11.318   0.231  10.111   0.428   5.732   0.088
  14.340   0.036  14.228   0.035  14.143   0.293  14.102   1.459   6.900   0.026
  14.518   0.022  13.484   0.024  12.791   0.046  12.423   0.060   5.305   0.020
  10.551   0.015  10.010   0.013   9.450   0.092   8.536   0.193   2.525   0.498
  15.568   0.059  14.071   0.027  13.306   0.082  13.643   0.408   6.651   0.059
  12.262   0.013  12.175   0.014  12.207   0.176  13.065   1.698   5.470   0.179
  12.824   0.010  12.710   0.013  12.716   0.062  12.557   0.149   8.081   0.101
  10.769   0.004  10.733   0.005  10.612   0.016  10.635   0.057   7.669   0.080
  16.092   0.094  14.696   0.071  14.359   0.312  13.036   0.196   5.216   0.012
  12.628   0.144  12.507   0.138  10.401   0.494   8.727   0.466   0.940   0.015
  13.434   0.013  11.678   0.009  10.587   0.013   9.776   0.015   4.608   0.029
  13.553   0.055  13.516   0.045  12.692   0.388  11.522   0.715   5.831   0.184
  12.377   0.186  11.932   0.107  10.331   0.758   8.826   0.939   0.795   0.026
  11.307   0.053  10.969   0.028  10.693   0.322   9.257   0.287   1.725   0.048
  14.475   0.023  13.072   0.016  12.091   0.034  11.102   0.028   6.995   0.034
  15.369   0.205  15.278   0.172  14.036   0.810  12.000   0.584   6.021   0.131
  13.264   0.235  12.377   0.158   8.538   0.027  11.130   1.558   1.399   0.085
  11.564   0.113  10.922   0.073   9.410   0.255   7.956   0.316   0.298   0.025
  13.999   0.069  13.922   0.057  14.374   1.497  11.480   0.348   5.265   0.182
  14.374   0.028  13.112   0.025  12.294   0.054  11.648   0.058   4.938   0.046
  13.550   0.056  13.278   0.045  12.457   0.167  11.215   0.325   6.016   0.100
  14.268   0.021  14.129   0.030  13.063   0.061  13.353   0.358   6.799   0.030
  12.326   0.008  12.103   0.009  11.810   0.032  11.321   0.072   6.735   0.036
  15.174   0.113  15.240   0.136  14.330   0.721  12.069   0.548   5.557   0.091
  14.484   0.054  14.444   0.071  13.874   0.381  12.679   0.761   6.562   0.111
  13.342   0.012  12.918   0.013  12.545   0.040  11.515   0.050   7.997   0.066
  12.689   0.008  12.083   0.009  11.395   0.018  10.293   0.015   6.199   0.026
  14.949   0.049  14.904   0.074  13.802   0.234  12.610   0.509   6.132   0.078
  13.642   0.015  12.997   0.014  12.487   0.042  11.453   0.050     NaN     NaN
  12.475   0.049  12.417   0.035  11.562   0.287  10.634   0.800   4.739   0.104
  12.827   0.010  12.832   0.013  12.754   0.070  12.654   0.148   8.103   0.105
  13.993   0.051  13.860   0.039  12.815   0.239  11.417   0.378   6.284   0.176
  13.962   0.029  13.077   0.025  12.538   0.042  11.862   0.080   2.626   0.002
  16.093   0.100  15.695   0.105  16.006   0.776  15.063   0.995   6.390   0.039
  10.654   0.006   9.795   0.005   9.101   0.006   7.800   0.004   1.863   0.023
  14.939   0.099  14.916   0.081     NaN     NaN     NaN     NaN   6.403   0.174
  12.463   0.054  12.391   0.081  12.076   0.614  12.287   3.786   2.138   0.059
  11.454   0.006  10.611   0.007   9.871   0.010   8.893   0.008   2.038   0.005
  13.419   0.083  13.451   0.097  12.772   0.757  11.466   1.225   4.368   0.058
  12.619   0.009  12.583   0.012  12.634   0.054  12.400   0.125   8.907   0.167
  14.367   0.137  14.317   0.102  13.055   0.555  11.709   0.807   6.047   0.126
  13.924   0.058  13.390   0.064  12.642   0.066  11.863   0.080     NaN     NaN
  10.964   0.007  10.953   0.007  10.808   0.066  10.506   0.290   5.877   0.193
  14.467   0.058  14.431   0.077  13.705   0.256  13.374   1.367   6.192   0.052
  12.556   0.026  12.021   0.015  11.302   0.036   9.860   0.017   2.808   0.033
  14.151   0.048  13.849   0.036  13.123   0.273  12.186   0.599   6.461   0.068
  14.944   0.162  14.658   0.099  16.594  13.173     NaN     NaN   5.963   0.105
   9.613   0.005   9.105   0.005   8.588   0.007   7.901   0.024   3.239   0.017
  12.254   0.066  11.959   0.123  10.753   0.334   9.177   0.431   0.942   0.164
   9.611   0.004   9.171   0.003   8.773   0.015   8.033   0.042   5.823   0.410
  12.514   0.167  12.383   0.174     NaN     NaN   8.574   0.304   0.931   0.126
  11.155   0.024   9.800   0.010   8.585   0.006   7.577   0.014   2.595   0.019
  12.240   0.017  11.546   0.019  11.017   0.033  10.480   0.050   4.159   0.012
  14.177   0.035  13.245   0.029  12.626   0.079  11.971   0.171   6.254   0.078
  11.013   0.025  10.339   0.019   9.762   0.093   8.830   0.171     NaN  -1.181
  14.051   0.066  13.785   0.071     NaN     NaN     NaN     NaN   5.516   0.116
  13.572   0.016  13.557   0.026  13.866   0.124  14.056   0.416   6.434   0.058
  11.926   0.011  11.757   0.019  11.586   0.048  11.097   0.049   2.769   0.032
  14.672   0.200  14.621   0.140  13.512   1.026  11.754   1.175   5.586   0.091
  14.361   0.051  14.298   0.055  13.037   0.251  11.423   0.306   6.653   0.115
  13.014   0.052  12.584   0.171   7.839   0.432     NaN     NaN   0.833   0.189
  15.108   0.094  14.916   0.078  13.084   0.228  11.386   0.255   5.726   0.135
  15.916   0.123  15.554   0.126  15.056   0.491  15.099   1.482   5.902   0.021
  14.589   0.060  14.409   0.076  15.184   0.750  17.557  24.801   4.305   0.004
  13.607   0.022  13.203   0.020  12.644   0.095  11.722   0.181   8.838   0.407
  13.952   0.033  13.973   0.043  13.011   0.176  11.538   0.248   6.274   0.111
  11.769   0.092  10.947   0.107  10.629   0.273   9.387   0.360   3.379   0.134
  12.906   0.074  11.917   0.056  10.132   0.223   8.332   0.264   1.820   0.158
  13.450   0.397  13.472   0.247   6.391   0.079     NaN     NaN   0.812   0.120
  12.806   0.067  11.757   0.053  10.137   0.211   8.623   0.348   1.551   0.116
  12.912   0.037  12.920   0.042  12.083   0.293  10.800   0.476   5.837   0.108
  12.340   0.098   9.402   0.027   7.810   0.020   7.103   0.035   0.255   0.043
  12.319   0.064  11.341   0.102     NaN     NaN     NaN     NaN   1.274   0.053
  10.264   0.013   9.161   0.007   8.393   0.056   7.606   0.115   2.560   0.132
  12.472   0.027  12.003   0.024  11.638   0.180  10.288   0.284   5.648   0.051
  11.934   0.019  11.700   0.020  11.493   0.072  11.106   0.255   4.710   0.132
  13.993   0.130  13.529   0.106  11.715   0.321  10.018   0.371   1.992   0.088
  10.570   0.020   8.866   0.018   7.735   0.015   6.793   0.038   0.189   0.048
  10.445   0.032   8.626   0.018   7.346   0.075   6.165   0.084   0.059   0.043
  14.255   0.055  14.208   0.081  12.842   0.305  11.241   0.356   6.121   0.048
   8.142   0.007   7.542   0.006   6.819   0.016   5.801   0.024   1.388   0.114
  11.155   0.020  10.906   0.026  10.799   0.223  10.360   0.598   1.557   0.037
  13.494   0.063  13.342   0.074     NaN     NaN     NaN     NaN   2.266   0.073
  13.987   0.059  13.926   0.073  12.445   0.247  11.063   0.366   6.038   0.065
  14.306   0.024  13.915   0.022  13.443   0.101  12.403   0.141   7.520   0.096
  11.906   0.111  11.428   0.083  10.267   0.370   8.995   0.556   2.782   0.162
  14.979   0.130  15.072   0.152  13.127   0.404  11.195   0.407   5.993   0.178
  14.023   0.094  13.377   0.100  13.139   0.695     NaN     NaN   3.605   0.145
  13.542   0.013  13.458   0.017  13.501   0.075  13.126   0.133   8.383   0.127
  14.991   0.154  14.922   0.129  13.740   0.529  12.104   0.588   5.906   0.130
  10.652   0.006  10.627   0.008  10.531   0.018  10.113   0.049   4.355   0.050
  12.127   0.010  12.118   0.011  11.965   0.080  12.222   0.307   6.540   0.135
  13.977   0.150  14.384   0.499  11.972   0.289   9.039   0.726   2.358   0.139
  14.591   0.529  11.972   0.057  10.099   0.152   8.918   0.295   3.118   0.117
  14.257   0.020  13.780   0.024  13.200   0.062  12.035   0.076   8.499   0.123
  11.310   0.030  10.762   0.022  10.174   0.154   9.336   0.424   3.013   0.132
  14.363   0.119  11.777   0.022  11.653   0.187  10.065   0.237   4.010   0.105
  13.999   0.038  13.417   0.109     NaN     NaN  10.270   0.190   3.889   0.103
  13.623   0.026  13.530   0.037  13.495   0.130  14.867   2.031   6.371   0.114
  13.764   0.102  13.393   0.084  12.107   0.393  10.277   0.378   5.985   0.123
  15.044   0.070  14.937   0.072  13.833   0.370  11.808   0.196   6.652   0.155
  13.285   0.120  12.956   0.084  14.439   6.218   8.951   0.347   4.542   0.051
  13.281   0.013  13.096   0.016  12.757   0.059  11.952   0.069   8.036   0.137
  11.701   0.019  11.540   0.021  11.635   0.264  11.823   1.680   4.770   0.085
  14.110   0.158  14.253   0.146  11.951   0.326  11.840   2.379   6.292   0.182
  15.353   0.134  15.186   0.063  13.610   0.398  12.249   0.482   6.482   0.167
  15.529   0.109  14.863   0.117     NaN     NaN     NaN     NaN   6.224   0.070
  14.105   0.046  14.125   0.054  15.199   1.977     NaN     NaN   5.678   0.169
  12.987   0.011  12.475   0.011  12.079   0.030  11.364   0.053   8.316   0.136
  12.636   0.024  12.179   0.023  11.634   0.089  11.115   0.266   4.944   0.119
  13.840   0.250  12.271   0.071  13.529   2.075     NaN     NaN   3.763   0.087
  13.472   0.013  13.041   0.014  12.735   0.042  11.836   0.033   8.911   0.243
  13.254   0.124  13.225   0.094  10.709   0.187   8.776   0.236   4.228   0.083
  11.676   0.008  11.214   0.008  10.779   0.040  10.219   0.080   6.109   0.536
  13.294   0.060  13.080   0.055     NaN     NaN  11.374   0.970   4.165   0.069
  13.897   0.162  13.509   0.097  13.114   0.901  10.934   0.446   5.220   0.116
  12.774   0.041  12.629   0.035  12.488   0.377  11.266   0.625   5.904   0.144
  12.497   0.009  12.096   0.009  11.322   0.023  10.352   0.046     NaN     NaN
  13.907   0.032  13.940   0.028  14.801   0.766     NaN     NaN   6.870   0.095
  12.856   0.012  12.481   0.013  12.080   0.062  11.120   0.102   7.694   0.245
  10.623   0.008  10.164   0.006   9.772   0.040   9.181   0.085   5.684   0.241
  10.548   0.005  10.466   0.005  10.442   0.039  10.582   0.174   5.783   0.099
  13.663   0.015  13.601   0.019  13.380   0.101  12.557   0.137   8.426   0.149
  12.333   0.091  11.595   0.043  11.131   0.471   9.063   0.284   3.329   0.052
  14.748   0.220  14.174   0.104  12.778   0.368  11.160   0.412   5.801   0.193
  10.979   0.007  10.941   0.007  10.711   0.054  10.272   0.122   5.379   0.156
  13.630   0.135  13.740   0.121  11.714   0.336  10.043   0.395   4.859   0.144
  11.724   0.010  11.280   0.007  10.840   0.050   9.849   0.107   5.791   0.350
  12.653   0.022  11.605   0.012  10.630   0.061   9.751   0.114   5.701   0.169
  10.710   0.023  10.490   0.019   9.771   0.143   8.388   0.222   2.638   0.100
  14.991   0.089  14.690   0.082  14.160   0.690  12.700   1.012   6.778   0.147
  13.457   0.014  13.098   0.015  12.797   0.064  12.143   0.143   8.138   0.087
  12.876   0.010  12.891   0.013  12.741   0.052  12.704   0.158   8.887   0.123
  13.237   0.013  13.042   0.015  12.624   0.062  11.819   0.075   7.963   0.177
  13.224   0.037  13.159   0.038  15.329   3.747     NaN     NaN   4.964   0.125
  12.593   0.024  12.072   0.018  11.364   0.098  10.251   0.180     NaN  -2.636
  15.191   0.063  15.284   0.100  17.791  12.669     NaN     NaN   6.561   0.164
  14.877   0.107  14.418   0.075  13.642   0.708  11.959   0.859   5.883   0.059
  15.079   0.110  14.923   0.074  14.777   1.494     NaN     NaN   6.034   0.147
  16.498   0.347  16.675   0.375  14.381   0.149  12.345   0.062   6.553   0.021
  14.817   0.204  14.699   0.123  14.469   2.042  12.657   2.148   5.603   0.069
  11.974   0.012  11.929   0.012  11.755   0.136  11.070   0.392   6.116   0.082
  13.880   0.043  13.827   0.041  12.402   0.219  10.701   0.278   5.649   0.185
  13.261   0.064  12.785   0.041  11.739   0.226  10.171   0.176   4.574   0.138
  12.198   0.020  11.853   0.013  11.161   0.102  10.107   0.189   6.692   1.498
  11.240   0.015  11.158   0.011  10.803   0.119  10.022   0.344   4.732   0.050
  13.871   0.115  13.594   0.100  12.781   0.686  11.808   1.449   4.935   0.073
  15.238   0.072  15.067   0.065  14.310   0.420  12.830   0.637   6.772   0.179
  11.501   0.011  10.973   0.008  10.598   0.054   9.889   0.134   5.334   0.167
  15.033   0.140  15.044   0.132  12.879   0.376  10.926   0.322   5.553   0.134
  13.959   0.092  13.933   0.080  16.449  14.387     NaN     NaN   4.817   0.175
  14.489   0.093  14.583   0.077  12.523   0.264  10.847   0.281   5.109   0.107
  13.212   0.012  12.901   0.017  12.613   0.044  11.983   0.067   9.192   0.428
  14.860   0.095  14.549   0.109  13.602   0.274  11.317   0.197   5.511   0.062
  15.145   0.173  15.224   0.182  14.189   0.780  12.399   0.859   6.156   0.150
  14.406   0.063  14.063   0.056  14.321   1.175     NaN     NaN   5.816   0.148
  10.228   0.004   9.573   0.003   8.899   0.011   7.962   0.030   5.590   0.181
  11.972   0.025  11.186   0.011  10.462   0.020   9.578   0.051   5.365   0.141
  14.395   0.029  14.194   0.032  13.908   0.113  12.853   0.194   7.812   0.093
  12.832   0.010  12.679   0.013  12.407   0.039  11.768   0.062   7.540   0.066
   9.746   0.003   9.372   0.003   9.040   0.010   8.716   0.049   4.731   0.227
  15.049   0.108  14.984   0.131     NaN     NaN     NaN     NaN   4.964   0.171
  14.042   0.024  13.490   0.021  13.034   0.124  12.032   0.239   6.398   0.165
  11.273   0.007  10.679   0.006  10.218   0.042   9.533   0.105     NaN  -1.249
  13.980   0.045  13.422   0.028  13.100   0.294  12.544   1.015   5.110   0.151
  14.654   0.041  14.512   0.038  14.620   0.651  14.266   2.722   6.483   0.115
  13.176   0.029  13.205   0.038  13.339   0.303  12.817   0.998   4.979   0.083
  13.338   0.023  13.251   0.022  12.916   0.193     NaN     NaN   6.896   0.087
  13.570   0.072  13.507   0.060  12.729   0.317  10.927   0.312   5.509   0.190
  11.453   0.005  11.437   0.007  11.416   0.021  11.384   0.043   8.402   0.105
  11.788   0.017  10.711   0.010   9.670   0.055   8.917   0.114   4.112   0.047
  12.644   0.056  11.909   0.026  10.803   0.152   9.528   0.276   4.644   0.101
  12.328   0.008  12.280   0.010  12.154   0.042  11.908   0.099   9.389   0.145
  15.503   0.097  15.579   0.104  13.527   0.248  11.686   0.277   6.631   0.081
  12.233   0.009  11.840   0.009  11.260   0.030  10.350   0.059   3.529   0.113
  14.628   0.070  14.582   0.070  13.386   0.314  12.172   0.610   6.300   0.157
  12.600   0.013  12.631   0.019  12.561   0.122  12.105   0.417   3.341   0.162
  14.407   0.112  14.485   0.114  12.998   0.569  11.086   0.516   4.802   0.154
  13.530   0.033  13.574   0.040  14.652   1.267     NaN     NaN   6.020   0.193
  11.469   0.007  11.109   0.006  10.719   0.031  10.300   0.099     NaN     NaN
  13.784   0.091  12.578   0.027  11.131   0.144   9.748   0.234   5.268   0.170
  14.293   0.171  14.311   0.114  12.231   0.374  10.329   0.366   5.274   0.165
  14.374   0.042  13.842   0.050  13.082   0.270  11.744   0.382   5.040   0.170
  11.796   0.007  11.248   0.006  10.897   0.021  10.233   0.041     NaN     NaN
  14.466   0.164  14.385   0.141  12.167   0.274  10.241   0.266   4.999   0.100
  12.449   0.008  12.297   0.010  12.089   0.043  11.557   0.101   8.256   0.156
  12.020   0.015  11.331   0.010  10.551   0.052   9.666   0.110   6.790   0.341
  15.073   0.057  15.026   0.145     NaN     NaN     NaN     NaN   5.645   0.040
  11.987   0.054  11.920   0.045  10.555   0.178   9.262   0.316   4.104   0.146
  15.079   0.197  15.019   0.115  13.558   0.747  11.027   0.460   3.075   0.026
   9.440   0.003   8.786   0.010   8.233   0.004   7.284   0.012   3.797   0.023
  14.442   0.039  14.293   0.075  15.793   1.349  10.580   0.063   5.796   0.124
  14.660   0.106  14.617   0.138  14.130   1.317  12.533   1.667   5.663   0.099
  13.300   0.031  13.147   0.041  13.000   0.121  13.085   0.525   4.404   0.062
  14.203   0.081  14.046   0.082     NaN     NaN     NaN     NaN   3.790   0.146
  14.611   0.166  14.658   0.188  12.996   0.658  10.838   0.276   5.146   0.100
  12.544   0.029  12.486   0.029  11.892   0.166  10.821   0.351   4.766   0.028
  13.015   0.022  12.994   0.037  12.879   0.130  12.663   0.401   5.001   0.015
  13.669   0.046  13.281   0.042  12.911   0.307  12.127   0.751   3.203   0.107
  14.954   0.079  14.886   0.084  14.077   0.384  12.161   0.292   4.084   0.198
  13.376   0.034  12.772   0.017  11.925   0.082  10.614   0.137   5.294   0.140
  12.399   0.008  12.383   0.010  12.376   0.040  12.231   0.110   8.659   0.105
  14.520   0.022  13.911   0.022  13.317   0.068  12.375   0.105   8.490   0.136
  13.044   0.060  13.040   0.051  13.313   1.133  16.286 100.006   4.873   0.173
  14.839   0.148  14.574   0.065  14.707   1.094  12.146   0.885   3.415   0.150
  13.177   0.024  12.720   0.019  11.955   0.084  10.887   0.166     NaN  -2.584
  12.221   0.008  12.145   0.009  12.055   0.029  12.112   0.090   8.746   0.106
  12.543   0.009  12.185   0.010  11.871   0.031  11.313   0.127   8.249   1.023
  14.493   0.152  14.297   0.120  12.514   0.729  11.068   1.034   4.938   0.157
  15.039   0.097  14.903   0.089  14.167   0.681  12.150   0.597   6.948   0.070
  14.693   0.149  14.688   0.122  14.840   2.013  14.155   4.304   3.154   0.051
  13.690   0.053  13.093   0.032  13.156   0.482     NaN     NaN   6.366   0.175
  13.890   0.062  13.778   0.056  15.437   3.203     NaN     NaN   5.475   0.176
  13.715   0.063  13.116   0.030  12.816   0.247  12.721   1.209   6.207   0.177
  14.902   0.158  14.801   0.122     NaN     NaN     NaN     NaN   3.540   0.060
  13.466   0.069  13.165   0.048  14.235   1.853     NaN     NaN   5.674   0.145
  15.034   0.053  14.302   0.042  13.393   0.107  11.883   0.133   9.332   2.268
  13.620   0.069  13.342   0.048  12.948   0.313  11.826   0.585   6.153   0.079
  11.352   0.010  10.849   0.007  10.371   0.043   9.549   0.102   6.727   1.384
  13.044   0.018  12.604   0.015  12.186   0.084  11.402   0.197   8.089   0.584
  13.576   0.060  13.489   0.050  14.610   2.167     NaN     NaN   5.748   0.181
  15.089   0.084  15.076   0.096  12.583   0.157  11.498   0.714   5.451   0.119
  14.233   0.024  13.601   0.020  12.972   0.074  12.074   0.129     NaN     NaN
   9.960   0.005   9.241   0.003   8.570   0.012   7.426   0.034   4.808   0.119
  15.034   0.091  14.999   0.086  13.984   0.669  13.023   1.658   5.451   0.136
  12.112   0.017  11.597   0.015  11.299   0.090  10.408   0.196   6.856   2.151
  13.096   0.021  12.865   0.020  12.276   0.104  11.092   0.195   6.195   0.326
  11.825   0.020  11.342   0.012  10.881   0.077  10.047   0.184   4.871   0.126
  14.630   0.130  14.529   0.112  14.159   0.755  12.700   1.167   4.154   0.183
  12.257   0.010  11.877   0.010  11.225   0.036  10.257   0.140   5.197   0.397
  13.522   0.031  13.151   0.028  13.172   0.368  13.592   3.076   6.456   0.112
  14.273   0.146  14.126   0.110  12.681   0.308  11.082   0.471   4.995   0.175
  13.845   0.065  13.302   0.033  12.085   0.198  10.762   0.330   5.149   0.175
  14.615   0.109  14.638   0.125  13.508   0.755  11.891   0.973   6.103   0.153
  13.949   0.104  13.491   0.053  12.379   0.310  10.967   0.468   3.355   0.079
  14.552   0.082  14.475   0.079  13.846   0.599  12.046   0.620   5.000   0.051
  14.073   0.063  14.114   0.058  12.796   0.219  11.118   0.264   5.970   0.182
  12.806   0.046  12.721   0.037  12.577   0.496  12.191   1.873   4.388   0.154
  10.709   0.006   9.629   0.004   8.815   0.011   8.179   0.035   5.639   0.229
  14.115   0.051  13.841   0.045  12.362   0.188  10.877   0.238   3.378   0.175
  14.242   0.089  14.315   0.094  12.282   0.262  10.819   0.247   6.488   0.196
  14.779   0.187  14.736   0.189     NaN     NaN     NaN     NaN   3.959   0.069
  14.365   0.067  14.277   0.068  13.907   0.685  12.749   1.199   5.756   0.148
  12.808   0.020  12.741   0.021  12.949   0.290  14.678   7.222   5.973   0.196
  10.953   0.005  10.534   0.030  10.308   0.032   9.749   0.079   6.586   0.306
  10.992   0.006  10.607   0.006  10.327   0.030   9.826   0.088   6.839   0.424
  12.977   0.030  13.028   0.029  12.866   0.291  12.422   1.068   5.735   0.128
  13.490   0.034  13.162   0.029  12.643   0.135  11.333   0.162   6.987   0.424
  13.875   0.063  13.608   0.052  13.405   0.590  11.914   0.886   3.795   0.134
  13.812   0.047  13.774   0.041  12.883   0.273  11.792   0.597   5.321   0.037
  11.784   0.014  11.434   0.009  11.198   0.094  10.666   0.298   5.164   0.173
  12.291   0.008  12.157   0.010  12.012   0.041  12.045   0.167   7.905   0.142
  12.438   0.019  11.935   0.014  11.856   0.151  11.602   0.692   4.092   0.197
  13.018   0.121  12.814   0.112  12.939   0.366  12.598   1.130   3.841   0.056
  14.368   0.045  14.338   0.039  13.592   0.296  12.087   0.429   6.812   0.092
  14.615   0.032  14.235   0.028  13.671   0.117  12.346   0.185     NaN     NaN
  13.822   0.059  13.712   0.057  12.109   0.235  10.535   0.245   3.857   0.192
  14.148   0.164  13.542   0.058  13.171   0.326  11.560   0.382   4.296   0.116
  13.056   0.055  12.798   0.048  13.469   0.840  12.407   1.316   3.836   0.196
  11.404   0.012  11.347   0.014  11.346   0.076  12.366   0.819   4.499   0.071
  12.082   0.008  12.006   0.009  11.824   0.054  11.731   0.185   7.520   0.119
  12.734   0.016  12.226   0.013  11.713   0.069  10.852   0.187     NaN  -2.566
  12.285   0.013  11.755   0.009  11.312   0.054  10.614   0.156   8.807   0.698
  13.417   0.017  12.811   0.015  12.454   0.072  11.824   0.148     NaN  -1.411
  13.019   0.037  12.905   0.033  12.988   0.527  11.887   1.035   3.636   0.114
  14.435   0.051  14.336   0.044  13.210   0.234  11.647   0.279   6.563   0.172
  13.825   0.053  13.370   0.039  12.233   0.142  10.653   0.249   3.852   0.156
  15.252   0.069  15.133   0.080  14.636   0.570  12.603   0.391   5.608   0.154
  11.956   0.011  11.509   0.009  10.959   0.054  10.106   0.146     NaN  -2.320
  11.731   0.017  11.303   0.010  10.604   0.059   9.532   0.099     NaN  -0.533
  12.867   0.016  12.632   0.015  12.232   0.078  11.409   0.167     NaN  -3.620
  11.727   0.021  11.647   0.016  11.625   0.192  11.222   0.713   4.616   0.110
  12.937   0.019  12.600   0.017  11.933   0.076  10.673   0.121     NaN  -0.403
  13.658   0.142  13.346   0.108  11.558   0.338   9.759   0.350   4.216   0.058
  12.994   0.035  12.712   0.031  11.885   0.181  10.524   0.239   4.054   0.190
  12.672   0.009  12.082   0.009  11.593   0.022  10.964   0.025   9.464   0.256
  14.479   0.156  14.252   0.113  13.626   1.039  11.939   1.107   4.887   0.078
  12.772   0.013  12.224   0.010  11.759   0.055  11.034   0.123     NaN     NaN
  12.200   0.009  11.721   0.009  11.101   0.043  10.254   0.094     NaN -16.572
  12.256   0.013  11.648   0.009  11.062   0.053  10.355   0.140   5.715   1.523
  11.263   0.007  10.791   0.006  10.267   0.028   9.544   0.069   5.776   0.156
  12.850   0.014  12.679   0.015  12.139   0.060  11.338   0.162   7.440   0.260
  13.895   0.105  13.197   0.055  11.975   0.291  10.409   0.376   6.009   0.174
  13.557   0.016  12.457   0.016  11.893   0.033  10.951   0.054   5.324   0.033
  11.662   0.008  11.135   0.007  10.514   0.030   9.389   0.050   5.407   0.140
  14.540   0.071  14.655   0.067  13.639   0.413  12.140   0.612   6.552   0.099
  13.199   0.016  12.518   0.012  12.242   0.092  11.449   0.198     NaN  -0.865
  13.804   0.016  13.310   0.019  12.420   0.033  11.599   0.068   5.343   0.038
  11.537   0.006  10.488   0.005   9.778   0.009   9.017   0.012   5.131   0.023
  14.396   0.163  13.676   0.071     NaN     NaN     NaN     NaN   5.800   0.185
  12.730   0.025  12.654   0.024  12.575   0.242  12.009   0.849   6.342   0.165
  14.093   0.055  13.224   0.026  11.851   0.138  10.367   0.341   6.158   0.148
  13.063   0.018  12.985   0.016  12.852   0.182  11.980   0.418   6.818   0.153
  10.921   0.017  10.750   0.029  10.474   0.072   9.622   0.162   2.493   0.035
  13.063   0.012  12.227   0.010  11.644   0.040  10.868   0.074   6.730   0.052
  10.590   0.006  10.556   0.026  10.479   0.035  10.899   0.270   4.860   0.134
  13.246   0.037  13.043   0.041  12.023   0.184  10.380   0.233   4.882   0.072
  14.018   0.077  13.625   0.043  12.984   0.135  11.417   0.136   6.117   0.439
  10.762   0.004  10.477   0.005  10.218   0.014   9.532   0.035   6.280   0.105
  13.138   0.020  12.991   0.024  12.363   0.146  11.156   0.288   6.330   0.128
  13.819   0.051  13.281   0.030  14.053   0.862     NaN     NaN   4.020   0.044
  11.867   0.013  11.413   0.010  10.803   0.062   9.666   0.124   6.917   1.762
  12.362   0.011  12.003   0.010  11.513   0.058  10.735   0.135   5.466   0.626
  12.443   0.013  11.966   0.010  11.627   0.055  10.907   0.158   6.191   1.023
  12.861   0.015  12.381   0.017  12.064   0.066  11.583   0.221   6.020   0.143
  15.202   0.090  15.055   0.094  13.529   0.331  11.938   0.418   5.986   0.064
  13.233   0.024  13.176   0.029  13.456   0.191  13.607   1.146   6.290   0.192
  10.745   0.006  10.339   0.005   9.934   0.030   9.174   0.076   5.696   0.304
  13.693   0.017  12.947   0.013  12.495   0.065  11.792   0.145   9.830   0.814
  14.811   0.047  14.752   0.048  13.900   0.287  12.323   0.337   6.908   0.159
  13.640   0.025  13.658   0.041  12.645   0.164     NaN     NaN   6.051   0.189
  12.119   0.009  11.605   0.007  11.191   0.035  10.364   0.081   3.984   0.179
  12.375   0.009  12.297   0.010  12.139   0.050  11.900   0.167   7.556   0.180
   9.709   0.003   8.812   0.003   8.132   0.004   7.137   0.006     NaN     NaN
  14.810   0.085  14.780   0.064  13.837   0.345  13.368   1.293   6.679   0.111
  11.969   0.008  12.006   0.009  11.809   0.058  11.207   0.130   6.877   0.057
  13.300   0.038  13.187   0.025  12.372   0.160  11.255   0.354   6.152   0.149
  13.875   0.023  13.496   0.026  13.427   0.234  12.393   0.472   5.069   0.082
  14.511   0.178  14.383   0.353     NaN     NaN     NaN     NaN   5.071   0.098
  12.466   0.010  11.914   0.009  11.509   0.037  10.861   0.093     NaN     NaN
  13.696   0.037  13.529   0.045  13.794   0.940     NaN     NaN   5.673   0.150
  14.422   0.103  14.420   0.086  12.748   0.374  11.006   0.428   5.205   0.127
  12.147   0.015  11.877   0.011  11.298   0.058  10.291   0.140     NaN     NaN
   9.590   0.004   9.393   0.005   9.130   0.020   8.515   0.053     NaN     NaN
  12.968   0.032  12.634   0.021  11.871   0.186  10.414   0.236   5.041   0.072
  12.246   0.011  11.729   0.010  11.283   0.050  10.659   0.098     NaN     NaN
  13.093   0.019  12.407   0.012  11.842   0.067  11.118   0.228   5.971   0.116
  13.053   0.026  12.674   0.019  12.435   0.132  11.352   0.301   5.741   0.115
  14.034   0.048  13.711   0.046  12.607   0.229  11.204   0.342   5.629   0.141
  13.065   0.024  12.732   0.021  12.317   0.057  11.689   0.116     NaN  -1.069
  15.028   0.085  14.998   0.094  13.836   0.359  12.250   0.509   6.679   0.181
  13.830   0.041  13.971   0.048  12.488   0.183  10.934   0.264   5.608   0.040
  15.256   0.062  15.258   0.066  13.867   0.215  12.221   0.177   6.891   0.098
  14.720   0.203  12.271   0.045  11.892   0.272     NaN     NaN   4.437   0.150
  15.712   0.091  15.668   0.104  15.492   0.987     NaN     NaN   5.353   0.158
  14.409   0.047  13.727   0.032  12.943   0.188  11.369   0.062     NaN     NaN
  15.193   0.150  14.569   0.113     NaN     NaN     NaN     NaN   4.844   0.092
  13.879   0.025  13.402   0.022  12.692   0.096  11.471   0.139   6.491   0.167
  14.520   0.103  14.390   0.097  13.694   0.742  13.526   3.926   5.489   0.093
  14.576   0.159  14.769   0.144  12.187   0.251  10.336   0.288   5.791   0.145
  13.365   0.022  13.310   0.025  12.838   0.130  11.776   0.238   5.821   0.062
  11.457   0.007  11.037   0.006  10.640   0.024   9.709   0.049     NaN     NaN
  12.129   0.014  11.400   0.009  10.929   0.057  10.438   0.161   5.236   0.113
  14.269   0.050  13.952   0.042  13.690   0.427  12.500   0.450   5.839   0.029
  11.461   0.010  11.196   0.019  10.910   0.058   9.912   0.134   3.880   0.061
  12.004   0.009  11.591   0.007  11.104   0.046  10.209   0.109   6.095   0.305
  12.253   0.013  11.770   0.010  11.268   0.034  10.501   0.082   5.335   0.150
  13.158   0.015  12.772   0.014  12.265   0.063  11.633   0.167     NaN     NaN
  12.852   0.014  12.775   0.015  12.635   0.103  11.991   0.301   6.540   0.087
  10.517   0.005  10.400   0.005  10.276   0.037   9.608   0.093   3.836   0.052
  15.493   0.172  15.141   0.164     NaN     NaN     NaN     NaN   5.479   0.104
  11.861   0.010  11.252   0.007  10.772   0.034   9.939   0.098   5.469   0.206
  13.321   0.014  13.073   0.016  12.803   0.077  12.262   0.191   8.521   0.498
  13.785   0.015  13.501   0.019  13.074   0.062  12.549   0.119   9.702   0.853
  12.422   0.013  11.598   0.008  10.678   0.030   9.138   0.042     NaN     NaN
  10.990   0.005  10.476   0.005   9.893   0.011   8.724   0.017   5.759   0.075
  15.291   0.098  15.286   0.087  14.323   0.475  12.395   0.470   6.844   0.109
  13.456   0.042  13.336   0.033  13.290   0.508  12.645   1.651   5.790   0.098
  12.858   0.023  12.762   0.020  12.711   0.271  12.422   1.147   5.838   0.117
  13.131   0.011  12.500   0.011  11.969   0.032  11.329   0.044   9.163   0.316
  11.858   0.007  11.308   0.007  10.711   0.019   9.950   0.034     NaN     NaN
  14.365   0.035  13.106   0.017  12.076   0.090  11.209   0.199   5.021   0.462
  14.810   0.152  14.733   0.113  12.728   0.433  10.811   0.243   6.593   0.144
  12.178   0.010  11.759   0.010  11.198   0.063  10.135   0.124   6.591   0.465
  10.263   0.006  10.183   0.007  10.021   0.038   9.287   0.101   3.422   0.118
  14.579   0.036  14.586   0.050  14.060   0.712  13.974   1.817   3.945   0.117
  15.131   0.133  15.103   0.116  13.204   0.372  11.377   0.395   6.472   0.099
  13.373   0.039  12.858   0.027  12.541   0.264  11.593   0.612   5.520   0.131
  15.079   0.087  14.216   0.069  12.775   0.168  11.316   0.477   3.823   0.199
  11.418   0.012  11.439   0.011  11.314   0.092  11.525   0.524   3.849   0.083
  12.528   0.012  12.463   0.012  12.280   0.122  12.648   0.972   6.134   0.183
  13.298   0.046  13.214   0.036  12.457   0.254  10.880   0.295   5.846   0.134
  14.249   0.062  13.998   0.047  12.869   0.272  11.487   0.355   6.072   0.160
  15.623   0.159  14.996   0.100  15.992   3.523  12.840   1.338   5.574   0.109
  13.248   0.026  12.819   0.020  12.509   0.167  11.754   0.329   6.228   0.198
  12.328   0.009  11.833   0.009  11.453   0.055  10.844   0.154     NaN     NaN
  13.417   0.015  12.989   0.016  12.359   0.076  11.364   0.136     NaN  -1.650
  13.761   0.053  12.794   0.035  11.719   0.109  10.468   0.187   4.179   0.112
  12.922   0.011  12.730   0.013  12.415   0.057  11.839   0.137   8.302   0.317
  12.420   0.025  12.050   0.018  11.607   0.105  10.477   0.198     NaN  -0.179
  15.060   0.203  14.697   0.102  13.363   0.640  12.061   1.010   5.474   0.106
  12.426   0.032  10.939   0.016   9.883   0.018   8.900   0.040   3.649   0.060
  11.647   0.006  11.581   0.007  11.390   0.020  11.201   0.050   8.738   0.136
  13.755   0.045  13.493   0.025  13.278   0.290  12.781   1.017   6.726   0.162
  11.999   0.011  11.512   0.008  10.879   0.031   9.840   0.064     NaN     NaN
  14.687   0.101  14.079   0.069  12.863   0.348  11.461   0.511   6.568   0.133
  14.069   0.064  13.428   0.035     NaN     NaN     NaN     NaN   3.993   0.065
  10.569   0.007   9.702   0.007   8.900   0.010   7.989   0.034   3.473   0.034
  12.576   0.009  12.052   0.009  11.688   0.025  11.064   0.053   7.745   0.110
  12.506   0.016  12.496   0.015  12.357   0.273  13.013   2.913   6.355   0.110
  12.946   0.013  12.475   0.011  12.082   0.039  11.451   0.073     NaN     NaN
  12.094   0.016  11.475   0.010  10.761   0.068   9.820   0.148     NaN     NaN
  14.080   0.041  13.387   0.031  12.672   0.095  12.379   0.244   2.694   0.174
  12.172   0.008  11.614   0.008  11.072   0.029  10.751   0.085     NaN  -1.086
  13.878   0.025  13.426   0.029  13.085   0.166  12.391   0.242   2.569   0.091
  11.009   0.010  10.008   0.007   9.203   0.026   8.430   0.068   4.263   0.117
  13.576   0.064  12.230   0.023  11.497   0.147  11.048   0.499   4.512   0.060
  12.441   0.015  11.990   0.019  11.677   0.098  11.155   0.094   1.829   0.084
  12.605   0.012  12.412   0.012  11.823   0.059  10.805   0.109   6.440   0.193
  12.726   0.023  11.967   0.045  11.421   0.144  10.422   0.096   1.448   0.007
  12.580   0.013  12.137   0.010  11.739   0.082  10.792   0.144   7.096   0.134
  11.159   0.007  10.681   0.006  10.407   0.036   9.899   0.097   7.586   0.484
  15.051   0.111  15.372   0.108  12.993   0.302  11.329   0.362   6.431   0.099
  11.134   0.014  10.236   0.036   9.436   0.101   8.645   0.100   1.388   0.146
  13.543   0.082  13.472   0.068  11.984   0.193  10.495   0.367   6.461   0.185
  12.726   0.015  11.822   0.009  11.336   0.038  10.740   0.100     NaN     NaN
  11.790   0.007  11.374   0.008  11.019   0.047  10.316   0.115     NaN     NaN
  11.455   0.010  10.868   0.008  10.602   0.112   9.903   0.254   3.297   0.074
  14.370   0.082  13.592   0.045  13.035   0.337  12.620   1.219   4.897   0.089
  14.088   0.116  13.770   0.085  12.924   0.606  11.769   1.047   2.496   0.076
  13.151   0.018  12.579   0.016  11.899   0.076  10.845   0.155   7.773   0.595
  12.786   0.016  11.990   0.023  11.394   0.149  11.176   0.332   1.854   0.090
  12.564   0.014  11.937   0.010  11.371   0.054  10.599   0.098   6.839   0.156
  14.733   0.039  14.539   0.068  14.076   0.339  12.521   0.468   6.230   0.152
  13.089   0.020  12.451   0.035  11.654   0.276  11.052   0.371   1.518   0.052
  13.320   0.047  12.454   0.037  11.504   0.154  10.513   0.170   2.824   0.091
  13.321   0.045  11.805   0.034  10.418   0.182   9.198   0.153   2.967   0.982
  13.634   0.040  13.405   0.034  12.612   0.231  11.574   0.472   6.070   0.165
  14.128   0.033  13.370   0.056  13.613   1.098  10.930   0.401   2.938   0.181
  10.249   0.004  10.241   0.005  10.146   0.021  10.036   0.089   5.216   0.090
   7.628   0.010   5.047   0.005   3.399   0.002   2.369   0.001     NaN     NaN
  14.042   0.038  13.396   0.073  12.019   0.331  10.455   0.192   1.297   0.062
  13.066   0.052  13.026   0.074  13.341   1.629  10.415   0.525   3.508   0.106
  11.385   0.005  11.360   0.006  11.380   0.020  11.378   0.048   8.126   0.086
  10.997   0.005  10.855   0.006  10.552   0.023  10.190   0.060   6.269   0.097
  10.923   0.007  10.890   0.007  10.623   0.072   9.995   0.113   6.436   0.156
  13.921   0.016  13.859   0.021  13.755   0.088  13.370   0.164   9.454   0.183
  12.250   0.012  11.436   0.010  10.923   0.062  10.411   0.184   5.986   0.180
  12.975   0.013  12.796   0.014  12.527   0.075  11.789   0.171     NaN     NaN
  11.140   0.005  10.460   0.005   9.777   0.024   8.986   0.101   3.795   0.093
  13.792   0.115  13.197   0.082  12.197   0.306  12.466   2.313   3.013   0.110
  12.195   0.010  11.688   0.010  11.280   0.081  10.386   0.186   6.667   0.737
  11.807   0.010  11.578   0.009  11.374   0.076  10.618   0.189     NaN     NaN
  12.947   0.029  12.206   0.027  11.751   0.108  11.185   0.750   4.255   0.048
  15.131   0.081  15.083   0.071  13.418   0.256  11.871   0.300   6.875   0.187
  11.869   0.009  11.098   0.006  10.435   0.034   9.814   0.155     NaN -40.692
  12.007   0.013  11.493   0.009  11.125   0.064  10.509   0.144     NaN     NaN
  11.561   0.008  10.748   0.006   9.942   0.021   8.980   0.079   4.076   0.116
  12.471   0.112  11.941   0.086  10.816   0.267  10.005   0.523   1.626   0.111
  10.939   0.007  10.267   0.005   9.738   0.027   9.109   0.068     NaN     NaN
  13.111   0.171  12.574   0.180  12.640   1.366  10.511   0.727   1.831   0.102
  13.115   0.024  12.570   0.023  11.930   0.071  11.193   0.169   4.688   0.256
  12.503   0.010  12.408   0.013  12.529   0.103  15.457   8.049   6.958   0.047
  13.412   0.032  13.446   0.034  13.225   0.196  12.697   0.690   6.912   0.184
  15.427   0.156  14.747   0.075  14.194   0.551  12.183   0.450   5.883   0.107
  14.257   0.064  13.857   0.040     NaN     NaN     NaN     NaN   6.245   0.124
  13.894   0.059  13.838   0.062     NaN     NaN     NaN     NaN   5.641   0.167
  15.201   0.133  14.568   0.076  13.239   0.458  11.557   0.586   6.046   0.167
  11.840   0.015  11.056   0.007  10.767   0.068   9.963   0.141     NaN     NaN
  12.539   0.056  11.542   0.029  11.360   0.283  10.372   0.378   3.580   0.075
  14.153   0.095  14.080   0.056  13.353   0.629  11.984   0.974   5.485   0.086
  12.022   0.069  11.716   0.068   9.688   0.277   8.373   0.310   1.143   0.043
  12.039   0.012  11.940   0.014  11.802   0.132  11.406   0.511   5.640   0.078
  15.074   0.119  15.198   0.128  12.547   0.251  10.831   0.268   6.657   0.185
  11.476   0.023  11.292   0.029  11.095   0.192  11.649   1.996   3.502   0.085
  11.450   0.009  10.903   0.007  10.514   0.032   9.874   0.084     NaN     NaN
  15.044   0.051  14.263   0.037  13.055   0.135  11.685   0.239   6.240   0.055
  14.245   0.028  14.115   0.034  13.612   0.171  12.310   0.324   6.858   0.185
  11.537   0.039  10.993   0.043  10.403   0.152   9.611   0.233   1.430   0.016
  13.214   0.031  12.746   0.018  12.032   0.096  10.863   0.188     NaN     NaN
  13.355   0.061  13.329   0.096  12.431   0.302  11.614   0.896   2.439   0.103
  13.458   0.117  13.080   0.088     NaN     NaN  13.497   9.210   3.269   0.113
  12.684   0.011  12.706   0.013  12.692   0.061  12.474   0.120   7.673   0.070
  12.486   0.014  12.016   0.011  11.540   0.079  10.775   0.222   6.982   0.198
  10.569   0.007  10.085   0.007   9.591   0.030   9.049   0.058   3.810   0.229
  13.847   0.092  13.356   0.103  11.919   0.452  11.464   1.246   3.000   0.191
  11.980   0.022  11.484   0.021  10.726   0.129   9.253   0.160   3.949   0.090
  14.980   0.043  13.673   0.023  12.531   0.056  11.566   0.076   5.899   0.055
   9.437   0.011   8.950   0.003   8.551   0.017   7.609   0.042     NaN     NaN
  13.659   0.165  13.518   0.253     NaN     NaN     NaN     NaN   4.397   0.180
  14.491   0.042  14.456   0.049  13.288   0.183  12.009   0.282   6.241   0.094
  14.694   0.174  13.560   0.047  12.558   0.311  11.346   0.512   4.853   0.151
  13.368   0.019  12.826   0.016  12.464   0.068  11.754   0.126   6.825   0.087
   9.843   0.007   9.754   0.012   9.528   0.040   8.380   0.071   1.630   0.072
  12.852   0.019  12.389   0.015  12.060   0.095  10.942   0.195     NaN     NaN
  14.075   0.078  14.002   0.071  13.570   0.798  13.767   4.933   6.042   0.113
  13.153   0.027  10.840   0.006   9.354   0.016   8.515   0.033   3.934   0.080
  11.708   0.010  11.244   0.010  10.887   0.033  10.261   0.080     NaN     NaN
  12.499   0.013  12.067   0.013  11.672   0.058  10.852   0.116     NaN     NaN
  12.463   0.045  12.123   0.043  10.659   0.106   9.320   0.377   5.078   0.097
  11.365   0.016  10.805   0.009  10.062   0.075   9.048   0.137   4.928   0.205
  13.576   0.080  12.015   0.026  10.642   0.118   9.761   0.237   4.296   0.134
  11.468   0.030  11.391   0.045  10.762   0.141   9.516   0.235   1.957   0.095
  10.641   0.019  10.650   0.005  10.405   0.017  10.245   0.066   7.102   0.082
  14.725   0.060  14.680   0.056  14.326   0.442  12.599   0.551   6.752   0.108
  14.777   0.104  14.800   0.115  13.497   0.437  11.731   0.466   6.512   0.134
  14.829   0.124  14.604   0.086     NaN     NaN  11.416   0.669   5.993   0.165
  10.379   0.007   9.890   0.008   9.352   0.030   8.163   0.067   2.951   0.090
  13.641   0.042  13.541   0.046  13.157   0.549     NaN     NaN   6.121   0.198
   8.825   0.008   8.127   0.007   7.388   0.004   6.806   0.014     NaN     NaN
  14.559   0.063  14.639   0.069  14.126   0.514  13.382   1.278   6.563   0.188
  14.077   0.024  13.673   0.021  12.969   0.095  11.509   0.124     NaN     NaN
   8.889   0.008   8.645   0.003   8.572   0.036   8.260   0.119   5.778   0.166
   9.694   0.014   9.110   0.005   8.449   0.025   7.562   0.045   3.194   0.023
  14.012   0.112  13.808   0.098  16.185  11.304     NaN     NaN   6.126   0.195
  10.344   0.005   9.651   0.004   9.174   0.014   8.636   0.044   5.542   0.140
  10.194   0.012   9.225   0.008   8.508   0.052   7.879   0.140   3.079   0.090
  13.785   0.050  13.472   0.050  12.625   0.369  11.142   0.501   5.771   0.164
  12.198   0.014  11.594   0.012  11.033   0.059  10.426   0.163     NaN     NaN
  12.433   0.029  12.353   0.066  12.317   0.249     NaN     NaN   2.944   0.042
  11.519   0.008  10.956   0.006  10.502   0.027  10.130   0.107     NaN  -0.429
  13.844   0.028  13.794   0.027  13.686   0.270  13.257   0.686   6.295   0.043
  15.434   0.169  15.091   0.199  14.684   1.612     NaN     NaN   4.266   0.054
  14.719   0.044  14.789   0.048  14.193   0.316  12.185   0.339   6.983   0.147
  15.584   0.177  15.340   0.133     NaN     NaN     NaN     NaN   6.923   0.190
  11.612   0.009  10.917   0.007  10.141   0.032   9.110   0.055   5.328   0.144
  13.006   0.017  12.402   0.015  11.997   0.094  10.987   0.184     NaN     NaN
  13.044   0.031  12.943   0.045  12.711   0.324  11.869   0.720   4.887   0.188
  14.359   0.049  14.346   0.043  14.114   0.613     NaN     NaN   6.629   0.068
  14.137   0.030  13.995   0.035  13.548   0.291  12.108   0.622   4.669   0.129
  14.988   0.088  14.725   0.102  15.629   2.811     NaN     NaN   4.921   0.190
  13.584   0.041  13.497   0.043  12.924   0.378  11.762   0.725   5.095   0.174
  15.176   0.104  14.967   0.107  13.220   0.255  12.188   0.562   5.437   0.068
  11.156   0.011  10.476   0.006   9.935   0.033   9.057   0.069     NaN     NaN
  13.243   0.020  12.930   0.017  12.519   0.071  11.563   0.132     NaN     NaN
   9.099   0.009   8.776   0.003   8.447   0.005   8.119   0.009   6.473   0.063
  12.561   0.018  12.136   0.013  11.483   0.079  10.388   0.147     NaN     NaN
  15.051   0.093  14.843   0.085  14.233   0.628  11.713   0.711   5.492   0.109
  15.166   0.091  15.012   0.073  15.063   1.052  14.735   5.562   6.833   0.155
  10.741   0.038  10.063   0.029   9.481   0.191   8.184   0.226   1.909   0.187
   9.896   0.005   9.935   0.004   9.841   0.019   9.800   0.084   6.198   0.158
  14.869   0.048  14.679   0.046  15.189   0.973  13.325   0.528   5.935   0.048
  15.501   0.148  15.040   0.099  13.476   0.375  11.869   0.413   5.448   0.147
  15.378   0.100  15.102   0.101  14.475   0.567  13.343   1.499   6.566   0.127
  15.284   0.182  15.427   0.224  13.222   0.402  12.289   1.343   5.373   0.149
  15.004   0.075  14.964   0.084  15.113   0.889     NaN     NaN   6.466   0.120
  13.832   0.077  13.460   0.054  11.939   0.245  10.381   0.306   5.781   0.183
  12.765   0.015  12.406   0.012  11.916   0.080  10.875   0.162     NaN     NaN
  12.178   0.081  11.789   0.067  10.623   0.348   7.706   0.815   3.249   0.191
  15.357   0.120  15.175   0.106     NaN     NaN     NaN     NaN   5.831   0.175
  14.359   0.061  14.266   0.068  14.155   0.930  11.112   0.440   6.213   0.035
  12.187   0.011  11.562   0.008  10.781   0.052   9.851   0.111   8.133   2.195
  13.124   0.249  12.698   0.163  10.817   0.527   9.449   0.744   2.477   0.033
  11.745   0.011  11.287   0.009  10.884   0.054  10.203   0.154     NaN     NaN
  13.391   0.016  12.835   0.013  12.186   0.049  11.550   0.082   6.564   0.064
  11.265   0.007  10.831   0.006  10.269   0.024   9.555   0.044     NaN     NaN
  14.937   0.076  14.783   0.060  14.247   0.462  12.985   0.928   6.532   0.103
  15.180   0.074  15.268   0.084  14.147   0.425  13.421   1.116   6.778   0.134
  11.591   0.009  11.490   0.009  11.048   0.080   9.992   0.158   6.604   0.191
  13.029   0.012  12.969   0.014  13.041   0.077  12.717   0.163   8.514   0.121
  11.315   0.027  10.685   0.005  10.192   0.023   9.568   0.062     NaN     NaN
  15.389   0.204  15.206   0.157  14.049   0.619  11.757   0.399   4.127   0.066
  14.326   0.068  14.023   0.084  12.268   0.171  10.650   0.220   6.282   0.074
  13.724   0.043  12.643   0.024  11.828   0.125  10.495   0.085     NaN     NaN
  15.228   0.062  15.119   0.058  15.538   1.004     NaN     NaN   6.775   0.040
  11.960   0.025  11.743   0.027  11.367   0.251   9.502   0.302   4.080   0.159
  11.590   0.009  10.518   0.005   9.713   0.022   8.864   0.049     NaN     NaN
  12.981   0.054  12.937   0.053  12.404   0.599     NaN     NaN   4.924   0.038
  14.462   0.119  14.473   0.094  13.183   0.473  11.198   0.397   6.509   0.167
  13.957   0.041  13.905   0.045  13.575   0.368  12.459   0.713   5.610   0.130
  12.612   0.012  12.527   0.012  12.256   0.094  11.551   0.253   5.949   0.160
  13.679   0.029  13.658   0.031  13.594   0.281  12.959   0.599   6.508   0.165
   8.627   0.007   7.716   0.006   6.923   0.006   6.178   0.019   2.732   0.078
  12.260   0.008  12.164   0.009  12.068   0.038  11.862   0.135   8.034   0.195
  13.566   0.097  13.649   0.094  11.804   0.283  10.107   0.343   5.208   0.156
  13.960   0.207  13.432   0.124  11.816   0.380  10.347   0.365   3.353   0.124
  13.217   0.070  12.708   0.051  12.836   1.089     NaN     NaN   4.148   0.187
  12.371   0.008  12.307   0.010  12.191   0.042  11.904   0.134   8.073   0.142
  12.412   0.056  11.773   0.034  11.451   0.306  11.379   1.118   3.583   0.193
  12.727   0.019  12.162   0.014  11.283   0.066  10.077   0.112     NaN     NaN
  14.359   0.026  14.202   0.035  14.112   0.252  13.797   0.676   5.684   0.085
  12.564   0.057  11.993   0.036  12.030   0.717     NaN     NaN   3.667   0.141
  15.002   0.097  14.530   0.072  12.886   0.298  11.107   0.320   5.973   0.123
  12.380   0.011  12.032   0.010  11.521   0.053  10.691   0.154   7.889   0.274
  13.635   0.027  13.268   0.019  12.677   0.109  11.562   0.151     NaN     NaN
  14.473   0.075  14.402   0.054  13.299   0.302  11.493   0.315   5.764   0.086
  12.595   0.018  12.532   0.020  12.621   0.354  10.710   0.461   6.592   0.171
  12.713   0.018  12.652   0.017  12.476   0.178  11.868   0.539   6.541   0.168
  11.630   0.007  11.658   0.008  11.712   0.073  12.107   0.361   6.439   0.074
  14.483   0.081  14.373   0.072  13.235   0.512     NaN     NaN   6.446   0.095
  12.463   0.008  12.549   0.012  12.177   0.051  11.710   0.125   8.383   0.156
  12.778   0.011  12.311   0.010  11.735   0.045  10.857   0.071     NaN     NaN
  12.881   0.181  13.075   0.233  10.069   0.132   8.592   0.182   1.481   0.101
  12.521   0.014  12.034   0.011  11.407   0.055  10.407   0.124   8.230   0.454
  12.772   0.015  12.271   0.011  11.835   0.037  11.226   0.091   7.486   0.214
  15.112   0.127  14.994   0.100  13.395   0.549  12.386   1.107   6.287   0.170
  14.753   0.089  14.524   0.061  13.713   0.407  12.691   1.040   6.681   0.119
  14.216   0.086  14.247   0.074  13.059   0.444  11.306   0.520   5.773   0.055
  13.014   0.013  12.976   0.015  12.647   0.090  12.124   0.287   6.676   0.172
  15.060   0.101  14.874   0.083  14.652   1.018  12.539   0.792   6.984   0.147
  13.859   0.056  13.769   0.053  12.978   0.446  11.797   0.793   6.335   0.093
  10.180   0.012   9.863   0.014   9.213   0.059   7.646   0.071   1.551   0.130
  13.438   0.026  13.377   0.028  12.571   0.199  11.414   0.418   6.679   0.192
  12.598   0.009  12.109   0.009  11.794   0.031  11.295   0.057     NaN     NaN
  14.113   0.044  14.073   0.047  13.201   0.264  11.685   0.383   5.997   0.123
  12.627   0.019  11.388   0.008  10.429   0.034   9.621   0.085   5.227   0.125
  14.193   0.034  14.117   0.038  14.199   0.465  16.337  15.337   6.458   0.147
  14.268   0.028  14.090   0.028  14.901   0.473     NaN     NaN   6.291   0.070
  15.319   0.080  15.022   0.096  14.436   0.446  14.786   3.813   6.268   0.196
  14.205   0.039  14.089   0.047  14.004   0.195  13.754   0.848   6.453   0.046
  12.357   0.008  11.953   0.008  11.648   0.023  11.018   0.039   8.207   0.247
  15.483   0.051  15.340   0.069  14.712   0.444  12.937   0.438   6.554   0.118
  12.078   0.008  12.108   0.011  11.974   0.052  11.566   0.148   6.295   0.085
  13.324   0.013  13.283   0.018  13.734   0.220  13.444   0.831   6.749   0.181
  10.476   0.004  10.506   0.005  10.346   0.015  10.246   0.063   7.098   0.088
  15.029   0.100  15.029   0.112  13.212   0.327  11.668   0.343   6.977   0.126
  14.914   0.071  14.824   0.065  13.697   0.280  11.657   0.247   6.222   0.077
  14.527   0.115  13.854   0.052  13.439   0.639  11.930   0.903   5.582   0.155
  15.184   0.053  14.531   0.039  14.183   0.360  12.569   0.373   7.000   0.174
  13.032   0.026  12.355   0.016  11.710   0.070  10.594   0.143     NaN     NaN
  15.231   0.065  15.195   0.077  15.186   0.993  14.164   1.741   6.796   0.185
  13.169   0.013  12.632   0.012  12.308   0.079  11.579   0.179     NaN     NaN
  12.817   0.010  12.665   0.012  12.358   0.035  11.727   0.072   7.506   0.041
  12.249   0.010  12.172   0.010  12.004   0.096  11.531   0.230   5.654   0.132
  13.710   0.018  13.236   0.018  12.705   0.093  11.754   0.181   9.071   0.899
  12.131   0.011  11.655   0.009  11.211   0.072  10.497   0.191     NaN     NaN
  15.354   0.065  15.255   0.070  15.762   1.400     NaN     NaN   6.277   0.108
  14.638   0.044  14.515   0.042  13.213   0.164  11.935   0.328   6.115   0.151
  13.742   0.033  13.060   0.019  12.144   0.101  10.890   0.176     NaN     NaN
  12.110   0.012  11.312   0.008  10.249   0.025   9.072   0.049     NaN     NaN
  14.507   0.059  14.588   0.066  13.290   0.290  11.721   0.363   6.466   0.098
  14.445   0.046  14.404   0.050  14.080   0.441  14.112   2.482   6.691   0.075
  14.853   0.030  13.312   0.017  12.418   0.060  11.996   0.141     NaN     NaN
  12.999   0.010  12.622   0.012  12.233   0.033  11.482   0.059   8.719   0.427
  12.666   0.017  12.421   0.015  11.990   0.101  11.166   0.236   6.258   0.165
  15.410   0.095  15.336   0.099     NaN     NaN     NaN     NaN   6.670   0.038
  14.113   0.028  14.155   0.032  13.656   0.240  12.366   0.413   6.866   0.082
  14.141   0.020  13.692   0.021  13.433   0.077  12.594   0.132   9.210   0.180
  13.959   0.034  13.869   0.034  13.579   0.299  12.395   0.483   6.441   0.136
  12.115   0.010  11.668   0.008  11.132   0.049  10.467   0.136     NaN     NaN
  12.751   0.028  12.196   0.019  11.482   0.119  10.132   0.187     NaN     NaN
  12.310   0.008  11.912   0.008  11.611   0.031  10.989   0.114   6.761   0.188
  10.528   0.005  10.097   0.004   9.743   0.019   9.429   0.079     NaN     NaN
  12.525   0.009  10.304   0.005   8.887   0.007   7.971   0.011     NaN     NaN
  12.339   0.011  12.032   0.012  11.623   0.081  10.820   0.185     NaN     NaN
  13.244   0.017  13.194   0.017  12.941   0.079  12.014   0.197   7.070   0.094
  12.580   0.012  12.262   0.012  11.911   0.054  11.297   0.136     NaN     NaN
  14.890   0.033  13.940   0.030  13.214   0.105  12.568   0.192     NaN     NaN
  12.610   0.009  11.415   0.007  10.518   0.020   9.680   0.044     NaN     NaN
  12.930   0.011  11.647   0.008  10.713   0.019   9.822   0.037     NaN     NaN
  13.118   0.014  13.113   0.016  12.860   0.080  12.472   0.178   7.583   0.190
  15.216   0.040  13.211   0.022  11.933   0.081  10.862   0.151     NaN     NaN
  13.796   0.022  11.750   0.009  10.547   0.014   9.641   0.019     NaN     NaN
  10.860   0.004  10.109   0.004   9.526   0.008   8.771   0.011     NaN     NaN
  12.686   0.010  12.668   0.012  12.653   0.072  12.052   0.111   7.898   0.102
  15.233   0.097  13.782   0.071  12.743   0.077  11.973   0.162     NaN     NaN
  14.281   0.030  12.834   0.022  11.953   0.035  11.331   0.059     NaN     NaN
  14.358   0.027  13.526   0.022  12.847   0.087  11.807   0.091     NaN     NaN
  12.617   0.012  11.659   0.013  10.985   0.034  10.334   0.084     NaN     NaN
  11.920   0.008  10.670   0.005   9.735   0.018   8.909   0.041   4.980   0.068
  10.605   0.005  10.544   0.005  10.434   0.021  10.207   0.082   7.425   0.130
  12.419   0.010  10.223   0.005   8.754   0.006   7.688   0.005     NaN     NaN
  14.599   0.024  13.593   0.020  12.818   0.078  11.896   0.120     NaN     NaN
  14.836   0.067  13.719   0.039  12.833   0.178  11.931   0.486   5.261   0.091
  11.604   0.012  10.674   0.011   9.951   0.036   9.032   0.080     NaN     NaN
  15.279   0.057  13.171   0.031  10.929   0.021   9.427   0.034     NaN     NaN
  11.106   0.005  10.758   0.005  10.336   0.018   9.488   0.050     NaN     NaN
  13.353   0.016  12.021   0.010  11.110   0.051  10.464   0.129     NaN     NaN
  15.341   0.188  15.502   0.188  14.944   1.678  11.488   0.251   6.588   0.040
  11.072   0.009  10.312   0.009   9.620   0.032   8.934   0.088     NaN     NaN
   9.972   0.004   8.464   0.009   7.193   0.003   6.245   0.008     NaN     NaN
  13.722   0.035  12.601   0.018  11.808   0.087  10.747   0.148     NaN     NaN
  13.611   0.046  11.982   0.028  10.433   0.049   9.950   0.055     NaN     NaN
  12.687   0.013  12.677   0.013  12.404   0.082  11.615   0.077   7.151   0.102
  14.017   0.020  12.122   0.011  10.660   0.020   9.652   0.055     NaN     NaN
  13.437   0.023  12.084   0.030  11.046   0.022  10.073   0.051     NaN     NaN
  15.448   0.078  13.737   0.036  12.370   0.092  10.991   0.103     NaN     NaN
  14.950   0.048  14.910   0.048  13.886   0.298  12.173   0.308   6.729   0.099
  13.138   0.014  11.389   0.010  10.071   0.026   9.164   0.051     NaN     NaN
  12.137   0.009  11.642   0.011  11.206   0.047  10.591   0.098     NaN     NaN
  12.661   0.017  11.660   0.010  10.954   0.070  10.158   0.106     NaN     NaN
  12.443   0.021  10.546   0.009   9.326   0.015   8.428   0.039     NaN     NaN
  14.464   0.039  13.364   0.021  12.579   0.074  11.784   0.179     NaN  -2.825
  10.540   0.020   7.720   0.007   5.830   0.008   4.663   0.006     NaN     NaN
  12.796   0.015  10.495   0.006   8.945   0.007   7.920   0.021     NaN     NaN
  12.916   0.017  11.034   0.012   9.841   0.013   8.890   0.026     NaN     NaN
  12.081   0.010  11.295   0.011  10.665   0.036  10.109   0.092     NaN     NaN
  11.928   0.007  11.610   0.009  11.022   0.065   9.716   0.160     NaN     NaN
  11.046   0.006  10.377   0.005   9.684   0.011   8.905   0.043     NaN     NaN
  13.370   0.018  12.743   0.014  12.213   0.065  11.441   0.179     NaN     NaN
  12.939   0.014  11.178   0.009  10.020   0.026   9.426   0.072     NaN     NaN
  12.977   0.021  12.208   0.012  11.642   0.076  10.700   0.153     NaN     NaN
  12.192   0.011  11.314   0.010  10.342   0.040   9.570   0.138     NaN     NaN
  12.321   0.011  11.640   0.008  11.076   0.044  10.274   0.097     NaN     NaN
  11.804   0.009  11.167   0.008  10.553   0.026   9.924   0.074     NaN     NaN
  13.002   0.015  12.201   0.015  11.589   0.126  10.810   0.161     NaN     NaN
  12.614   0.009  12.565   0.011  12.517   0.065  12.445   0.259   6.993   0.167
  11.808   0.011  10.130   0.007   8.719   0.010   7.574   0.039     NaN     NaN
  12.521   0.008  12.526   0.011  12.385   0.038  12.100   0.130   7.341   0.162
  13.565   0.024  12.748   0.020  11.970   0.149  10.870   0.134     NaN     NaN
  14.597   0.066  14.635   0.062  13.662   0.317  12.450   0.646   6.093   0.039
  12.488   0.011  11.055   0.007   9.935   0.022   9.131   0.042     NaN     NaN
  13.958   0.030  13.436   0.025  12.683   0.106  11.145   0.111     NaN     NaN
  13.409   0.016  11.820   0.011  10.763   0.020   9.884   0.035     NaN     NaN
  12.589   0.012  12.110   0.013  11.701   0.064  10.894   0.177     NaN     NaN
  12.307   0.008  12.256   0.010  12.161   0.033  11.886   0.105   8.124   0.178
  13.301   0.013  12.931   0.014  12.367   0.055  11.394   0.100   7.949   0.214
  10.525   0.006   9.408   0.013   8.482   0.014   7.589   0.036     NaN     NaN
  13.797   0.017  13.384   0.017  13.017   0.062  12.201   0.115   8.014   0.264
  11.464   0.008  10.437   0.006   9.623   0.016   9.041   0.052     NaN     NaN
  12.642   0.017  11.110   0.010  10.361   0.038   9.929   0.117     NaN     NaN
  10.835   0.004  10.828   0.005  10.670   0.016  10.598   0.076   8.030   0.136
  13.223   0.012  12.864   0.013  12.581   0.046  11.503   0.067     NaN     NaN
  11.944   0.028  11.126   0.026  10.082   0.042   9.004   0.112     NaN     NaN
  11.791   0.015  11.152   0.009  10.407   0.071   9.339   0.066     NaN     NaN
   9.999   0.003   9.492   0.003   9.226   0.006   8.897   0.008   7.554   0.060
  12.555   0.009  12.128   0.009  11.762   0.025  11.093   0.057   8.364   0.656
  15.485   0.054  15.202   0.057  14.984   0.310  14.006   0.636   6.969   0.085
   9.955   0.003   9.082   0.003   8.281   0.008   7.469   0.028     NaN     NaN
  11.694   0.006  11.738   0.008  11.594   0.026  11.568   0.083   8.251   0.089
  13.057   0.011  12.587   0.011  12.206   0.034  11.331   0.044     NaN  -2.837
  10.033   0.003   9.591   0.003   9.129   0.007   7.926   0.007   4.961   0.025
  12.913   0.019  12.301   0.012  11.655   0.061  10.558   0.120     NaN     NaN
   9.657   0.003   9.614   0.004   9.578   0.008   9.618   0.018   5.078   0.053
  13.032   0.023  11.945   0.012  10.725   0.062   9.070   0.068     NaN     NaN
  13.341   0.021  13.276   0.027  13.642   0.122     NaN     NaN   5.422   0.046
  14.842   0.078  14.770   0.070  14.431   0.538  13.972   2.467   6.515   0.056
  14.402   0.041  14.300   0.062  14.104   0.258  14.168   1.449   6.536   0.058
  11.175   0.023  10.276   0.009   9.614   0.066   8.837   0.156     NaN     NaN
  11.546   0.006  11.502   0.007  11.400   0.041  11.352   0.173   7.756   0.183
  12.570   0.014  12.145   0.012  11.966   0.140  10.901   0.141     NaN     NaN
   9.836   0.007   8.736   0.004   7.742   0.017   6.990   0.048     NaN     NaN
  13.144   0.043  12.336   0.015  11.579   0.109  10.222   0.136     NaN     NaN
  10.834   0.005   9.898   0.004   9.124   0.009   8.217   0.016     NaN     NaN
  13.025   0.019  12.370   0.011  11.763   0.045  10.756   0.076     NaN     NaN
  12.404   0.012  11.529   0.008  10.987   0.036  10.285   0.084     NaN     NaN
  14.191   0.039  13.687   0.032  13.279   0.182  11.878   0.075     NaN     NaN
  10.597   0.004   9.680   0.004   8.972   0.007   8.352   0.017     NaN     NaN
  13.683   0.044  12.857   0.018  12.143   0.099  11.268   0.199     NaN     NaN
  11.212   0.008  10.940   0.009  10.545   0.020   9.625   0.046     NaN     NaN
  10.099   0.003   9.674   0.003   8.894   0.005   7.582   0.004     NaN     NaN
  12.794   0.011  12.544   0.012  12.316   0.056  11.719   0.122     NaN     NaN
  13.158   0.011  12.768   0.012  12.355   0.044  11.937   0.056     NaN     NaN
  11.527   0.006  11.163   0.006  10.868   0.014  10.130   0.020     NaN     NaN
  10.636   0.007  10.251   0.006   9.815   0.023   8.954   0.049     NaN     NaN
  12.129   0.008  11.746   0.008  11.370   0.022  10.851   0.053     NaN     NaN
  13.628   0.015  13.125   0.015  12.646   0.061  11.653   0.077     NaN     NaN
  14.179   0.023  13.783   0.024  13.343   0.085  12.450   0.094     NaN     NaN
  14.484   0.039  13.876   0.025  13.137   0.133  11.921   0.168     NaN     NaN
  13.043   0.010  12.655   0.012  12.281   0.035  11.596   0.048     NaN     NaN
  12.922   0.010  12.088   0.009  11.452   0.020  10.683   0.017     NaN     NaN
  12.240   0.007  11.827   0.008  11.361   0.019  10.741   0.037     NaN     NaN
  12.331   0.008  11.949   0.008  11.548   0.020  10.869   0.023     NaN     NaN
  13.272   0.013  12.832   0.014  12.551   0.041  11.634   0.045     NaN     NaN
  11.425   0.005  10.939   0.006  10.511   0.013   9.864   0.031     NaN     NaN
  13.664   0.026  13.148   0.018  12.487   0.104  11.033   0.150     NaN     NaN
  13.426   0.026  13.107   0.019  12.556   0.091  11.348   0.155     NaN     NaN
  13.722   0.015  13.150   0.015  12.691   0.045  11.763   0.045     NaN     NaN
  15.046   0.097  14.230   0.058  13.434   0.162  12.472   0.118     NaN     NaN
  11.884   0.008  11.465   0.007  10.963   0.018   9.837   0.032     NaN     NaN
  12.797   0.013  12.029   0.010  11.246   0.049   9.988   0.076     NaN     NaN
  12.330   0.009  11.862   0.009  11.424   0.037  10.439   0.046     NaN     NaN
  13.812   0.035  12.342   0.012  10.966   0.026   9.786   0.048     NaN     NaN
  12.503   0.050  10.948   0.029   9.837   0.068   8.990   0.093     NaN     NaN
  12.372   0.008  12.030   0.009  11.717   0.034  11.091   0.051     NaN     NaN
  13.749   0.022  13.228   0.019  12.679   0.050  11.979   0.081     NaN     NaN
  12.241   0.009  11.761   0.009  11.426   0.037  10.757   0.075     NaN     NaN
  12.720   0.017  12.415   0.036  11.729   0.064  10.629   0.055     NaN     NaN
  14.142   0.019  13.749   0.020  13.487   0.072  12.410   0.066     NaN     NaN
  12.719   0.010  12.157   0.010  11.732   0.032  11.042   0.027     NaN     NaN
  12.849   0.010  12.452   0.010  12.107   0.029  11.569   0.051     NaN     NaN
  12.442   0.008  11.906   0.009  11.494   0.019  10.598   0.034     NaN     NaN
  13.887   0.015  13.424   0.017  13.015   0.054  12.302   0.055     NaN     NaN
  14.590   0.032  14.026   0.033  13.466   0.132  12.755   0.151     NaN     NaN
  12.530   0.008  12.090   0.009  11.636   0.023  10.861   0.031     NaN     NaN
  11.531   0.006  10.867   0.005  10.398   0.013   9.404   0.021     NaN     NaN
  13.582   0.015  13.195   0.017  13.006   0.073  12.469   0.060     NaN     NaN

